Direct-to-Symbol Integration from Landau Analysis

We propose a Landau-analysis-inspired strategy for directly computing the symbol of integrals that evaluate to multiple polylogarithms in twisted cohomology. The central idea is to identify all ways in which singular hypersurfaces, twisted hypersurfaces, and integration boundaries can interact when external parameters are varied, giving rise to logarithmic or algebraic branch points. By tracking how an integral is modified when analytically continued around each of its branch points, we can recursively construct its symbol. We illustrate this approach by outlining an efficient algorithm for computing the symbol of finite integrals over twisted hyperplane arrangements, when they are expanded around special values of the twist parameter. This algorithm can be used to compute the (transcendental) integrands of cosmological correlators in conformally coupled theories to any order in the twist expansion.

==> anc/ccIntegrands.m <==
(* ::Package:: *)

(* ::Package:: *)
(**)


generateIntegrand::usage =
  "generateIntegrand[graph] builds the integrand for a graph specified as a \
list of tagged undirected edges, e.g. {UndirectedEdge[1,2,1]}. The result is \
returned in terms of the Global-context symbols x1, x2, ..., X1, X2, ..., \
y1, y2, ... and \[Epsilon]. Note: \[Epsilon] and the xi/Xi/yi symbols must be \
undefined (no assigned values) in your session.";

pinched[i_, j_, k_] := pinched[j, i, k] /; j < i;
broken[i_, j_, k_]  := broken[j, i, k]  /; j < i;

cE[e_] := UndirectedEdge[Min @@ e[[{1, 2}]], Max @@ e[[{1, 2}]], e[[3]]];

setUpTubeVisualization[] := Module[{},
  $vertices = Sort@DeleteDuplicates@Flatten[graph /. UndirectedEdge[a_, b_, k_] :> {a, b}];
  $1tubes = {#} & /@ $vertices;
  $2ptubes = Select[DeleteCases[Subsets[graph], {}],
     ConnectedGraphQ[Graph[# /. UndirectedEdge[a_, b_, k_] :> UndirectedEdge[a, b]]] &];
  $tubes = Join[$1tubes, $2ptubes];
  $edges = graph;
  $edgeVar = Thread[cE /@ $edges -> y /@ Range[Length@$edges]];
  $vertVar = X /@ $vertices;
];

aDecQ[arg_] := Module[{pinchedList, tmp},
  pinchedList = Cases[arg, pinched[__], Infinity] // DeleteDuplicates;
  tmp = Join[Complement[arg, pinchedList], pinchedList];
  Do[tmp = tmp[[1 ;; -2]] /. (tmp[[-1]] /. pinched[a_, b_, k_] :> (a -> b)),
     {Length@pinchedList}];
  DeleteCases[tmp, broken[__]] //
   If[# === {}, True,
      And[AcyclicGraphQ@Graph[# /. oriented[a_, b_, k_] :> DirectedEdge[a, b]],
          FreeQ[#, oriented[a_, a_, _]]]] &
];

tubeVerts[arg_] := Sort@DeleteDuplicates[arg /. UndirectedEdge[a_, b_, k_] :> Sequence[a, b]];

tubeEdges[arg_] := Module[{verts, comp},
  verts = tubeVerts[arg];
  comp = Complement[graph, arg];
  comp[[Flatten@Position[
     (Length@Intersection[verts, #] > 0) & /@ (comp /. UndirectedEdge[a_, b_, k_] :> {a, b}),
     True]]]
];

tubePoly[arg_] := Module[{tv},
  tv = tubeVerts[arg];
  Total[X /@ tv] +
   Total[Count[#[[{1, 2}]], v_ /; MemberQ[tv, v]] (cE[#] /. $edgeVar) & /@ Complement[graph, arg]]
];

aDecTubeCompatibility[g_, tau_] := Module[
  {brokenList, pinchedList, orientedList, tv, tauC, teC, brokenCheck, pinchedCheck, orientedCheck},
  brokenList = Cases[g, broken[__], Infinity];
  pinchedList = Cases[g, pinched[__], Infinity];
  orientedList = Cases[g, oriented[__], Infinity];
  tv = tubeVerts[tau];
  tauC = tau /. UndirectedEdge[a_, b_, k_] :> UndirectedEdge[Min[a, b], Max[a, b], k];
  teC = tubeEdges[tau] /. UndirectedEdge[a_, b_, k_] :> UndirectedEdge[Min[a, b], Max[a, b], k];
  brokenCheck = Length@Intersection[tauC,
      brokenList /. broken[a_, b_, k_] :> UndirectedEdge[Min[a, b], Max[a, b], k]] == 0;
  pinchedCheck = Length@Intersection[teC,
      pinchedList /. pinched[a_, b_, k_] :> UndirectedEdge[Min[a, b], Max[a, b], k]] == 0;
  orientedCheck = Length@Intersection[
      Cases[orientedList,
        oriented[a_, b_, k_] /; MemberQ[teC, UndirectedEdge[Min[a, b], Max[a, b], k]] :> b],
      tv] == 0;
  And[If[Length[tv] > 1, brokenCheck, True], pinchedCheck, orientedCheck]
];

aDecTubes[g_] := Flatten@Position[aDecTubeCompatibility[g, #] & /@ $tubes, True];

regionList[g_] := Module[{pinchedList, comps, pinchedByComp, vertexComponents, rgns},
  pinchedList = Cases[g, pinched[__], Infinity];
  comps = Select[
     ConnectedComponents[Graph[$vertices, pinchedList /. pinched[a_, b_, k_] :> UndirectedEdge[a, b]]],
     Length[#] > 1 &];
  pinchedByComp = Function[cc,
      Select[pinchedList, MemberQ[cc, #[[1]]] && MemberQ[cc, #[[2]]] &]] /@ comps;
  vertexComponents = {#} & /@ Complement[$vertices, Flatten@comps];
  rgns = DeleteCases[Join[pinchedByComp, vertexComponents], {}];
  SortBy[rgns, Min@Flatten[# /. pinched[a_, b_, k_] :> {a, b}] &]
];

nonCrossedCutTubes[g_] := Module[{nTubes, allTubes},
  nTubes = regionList[g] // Length;
  allTubes = Subsets[aDecTubes[g], {nTubes}];
  allTubes[[Flatten@Position[
     f /@ allTubes /. f[x_] :> (Or @@ (SubsetQ[x, #] & /@ $crossedList)), False]]]
];

containedQ[t1_, t2_] := Module[{vertexOnly},
  vertexOnly = FreeQ[t2, UndirectedEdge[__]];
  If[vertexOnly,
     SubsetQ[Flatten[t1 /. UndirectedEdge[a_, b_, k_] :> {a, b}], t2],
     SubsetQ[t1, t2]]
];

crossedQ[t1_, t2_] := Module[{edges1, edges2},
  edges1 = tubeEdges[t1];
  edges2 = tubeEdges[t2];
  And @@ {
    Or @@ {Length@Intersection[edges1, t2] > 0, Length@Intersection[edges2, t1] > 0},
    Not[Or @@ {containedQ[t1, t2], containedQ[t2, t1]}]}
];

tubeLen[arg_] := Length@DeleteDuplicates[arg /. UndirectedEdge[a_, b_, k_] :> Sequence[a, b]];

sortTubes[list_] := SortBy[list, Position[globalTubeOrd, #] &];

angleMap[v_, cutTubing_] := Module[{tverts, vpos},
  tverts = (tubeVerts /@ $tubes[[cutTubing]]);
  vpos = Flatten@Position[Not@FreeQ[#, v] & /@ tverts, True];
  cutTubing[[Flatten@Position[tverts, SortBy[tverts[[vpos]], Length][[1]]]]]
];

\[Phi][g_] := Module[
  {\[Phi]Blist, \[Phi]Bsgn, \[Phi]T, regionVerts, region2Verts, ctlist},
  regionVerts = DeleteDuplicates /@ (regionList[g] /. pinched[a_, b_, k_] :> Sequence[a, b]);
  ctlist = sortTubes /@ nonCrossedCutTubes[g];
  \[Phi]Blist = wdg @@ # & /@ (Map[d@Log@tubePoly[$tubes[[#]]] &, ctlist, {2}]) /.
     X[i_] :> x[i] + X[i];
  \[Phi]Bsgn = Table[
     Flatten[angleMap[#, ct] & /@ (Min /@ regionVerts)] //
       Signature[#]/Signature@sortTubes[#] &,
     {ct, ctlist}];
  region2Verts = Cases[regionVerts, x_ /; Length[x] > 1];
  \[Phi]T = wdg @@ Flatten[
      Table[d[Log[x[#[[i]]]/x@Min[#[[1]]]]], {i, 2, Length@#}] & /@ region2Verts];
  \[Phi]Bsgn . (wdg[#, \[Phi]T] & /@ \[Phi]Blist) //.
   {wdg[] :> 1, wdg[i__, 1, j___] :> wdg[i, j],
    wdg[a___, wdg[i__], b___] :> wdg[a, i, b]}
];

ClearAll[wdg];
wedge1 = {
  wdg[u___, x_ + y_, z___] :> wdg[u, x, z] + wdg[u, y, z],
  wdg[x___, (scalar_ : 1) wdg[y__], z___] :> scalar wdg[x, y, z],
  wdg[x___, scalar_ d[z_], y___] :> scalar wdg[x, d[z], y],
  wdg[x___, scalar_ d\[Theta][z__], y___] :> scalar wdg[x, d\[Theta][z], y],
  wdg[u___, x_, z___] :> x wdg[u, z] /; FreeQ[x, d[_]] && FreeQ[x, d\[Theta][__]],
  wdg[d[x_]] :> d[x]};
wedge2 = {
  wdg[u___, x_, y_, z___] :> -wdg[u, y, x, z] /; Not@OrderedQ[{x, y}],
  wdg[u___, x_, y___, x_, z___] :> 0};

ClearAll[d];
d /: d[x_ + y_] := d[x] + d[y];
d /: d[x_ d[y_]] := wdg[d[x], d[y]];
d /: d[(x_ : 1) wdg[y__]] := wdg[d[x], y];
d /: d[d[x__]] := 0;

setExtD[intCoords_, kinCoords_] := Block[{},
  Clear[intSpace, kinSpace, totSpace];
  intSpace = intCoords;
  kinSpace = kinCoords;
  totSpace = Join[intSpace, kinSpace];
  applyd = {d[x_] :> Sum[D[x, intSpace[[i]]] d[intSpace[[i]]], {i, 1, Length[intSpace]}]};
  applydkin = {d[x_] :> Sum[D[x, kinSpace[[i]]] d[kinSpace[[i]]], {i, 1, Length[kinSpace]}]};
  applydtot = {d[x_] :> Sum[D[x, totSpace[[i]]] d[totSpace[[i]]], {i, 1, Length[totSpace]}]};
];

processGraph[rawGraph_]:=Module[{sortedGraph,uniqueEdges,countInstances,taggedEdges},
	If[MemberQ[rawGraph,UndirectedEdge[_,_,_]],Return[rawGraph]];
	sortedGraph=(rawGraph//.UndirectedEdge[a_,b_]:>UndirectedEdge@@Sort[{a,b}]);
	uniqueEdges=DeleteDuplicates[sortedGraph];
	countInstances=Count[sortedGraph,#]&/@uniqueEdges;
	taggedEdges=Table[uniqueEdges[[ii]]/.UndirectedEdge[tt__]:>Table[UndirectedEdge[tt,jj],{jj,countInstances[[ii]]}],{ii,Length[uniqueEdges]}];
	Return[Flatten[taggedEdges,1]]
];

Format[xx[ind_]]:=Subscript[x,ind]
Format[yy[ind_]]:=Subscript[y,ind]
Format[ccGraph[vertices_,edges_]]:=EdgeTaggedGraph[vertices,MapThread[Labeled[#1,#2]&,{Sort/@edges,yy/@Range[Length[edges]]}],VertexLabels->Table[ii->xx[ii],{ii,vertices}]]
ccGraph[edges_]:=ccGraph[DeleteDuplicates[Flatten[processGraph[edges]/. UndirectedEdge[a_,b_,c_]:>List[a,b]]],Sort/@(processGraph[edges]/. UndirectedEdge[a_,b_,c_]:>UndirectedEdge[a,b])]

ccEndpoints[edges_List]:=Table[{ToExpression["x"<>ToString[ii]],redundant,cap[ToExpression["x"<>ToString[ii]]==0]},{ii,Length[DeleteDuplicates[Flatten[edges/. UndirectedEdge[a_,b_,___]->List[a,b]]]]}]

ccIntegrand[graphArg_] := Module[
  {sum, unprocessedOutput, twists, output, to\[Phi]},
  graph = processGraph[graphArg];

  setUpTubeVisualization[];

  $decGraphs = Sort /@ Tuples[
     graph /. UndirectedEdge[i_, j_, k_] :>
       {oriented[i, j, k], oriented[j, i, k], pinched[i, j, k], broken[i, j, k]}];

  $aDecGraphs = Sort /@ $decGraphs[[Flatten@Position[aDecQ /@ $decGraphs, True]]];

  globalTubeOrd = Flatten@Position[$tubes, #] & /@
      List @@ (ord @@ $tubes //.
         ord[i___, j_, k_, l___] :> ord[i, k, j, l] /;
           tubeLen[j] < tubeLen[k] ||
            tubeLen[j] == tubeLen[k] && Min@tubeVerts[j] > Min@tubeVerts[k]) // Flatten;

  $pairs = Subsets[Range[Length[$tubes]], {2}];

  $crossedList = $pairs[[Flatten@Position[crossedQ @@ $tubes[[#]] & /@ $pairs, True]]];

  setExtD[(x @@ # & /@ $vertVar), Join[$vertVar, $edgeVar[[All, -1]]]];

  to\[Phi] = Select[$aDecGraphs, FreeQ[#, pinched[__]] &];

	If[$KernelCount === 0, LaunchKernels[]];
	sum = ParallelMap[
	   Function[g,
	     (-1)^Count[g, broken[__]] \[Phi][g] //. applyd //. wedge1 //. wedge2],
	   to\[Phi],
	   Method -> "FinestGrained"];

  unprocessedOutput = sum /. wdg[___] -> 1 /. List -> Plus;

  twists = (Sort@DeleteDuplicates[
        Cases[unprocessedOutput, x[ii_] :> x[ii]^\[Epsilon], {0, \[Infinity]}]]) /. List -> Times;

  output = twists*unprocessedOutput /.a_[ii_]:>ToExpression[ToString[a]<>ToString[ii]] // Expand;

  output
];



==> anc/symbol_builder.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    118283,       2880]
NotebookOptionsPosition[    109799,       2722]
NotebookOutlinePosition[    110234,       2739]
CellTagsIndexPosition[    110191,       2736]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Direct to Symbol Construction", "Title",
 CellChangeTimes->{{3.972574036040416*^9, 3.972574065118109*^9}, {
  3.997363455028188*^9, 3.997363464519389*^9}, {3.9982494757379837`*^9, 
  3.99824947747735*^9}},ExpressionUUID->"083305ce-c739-4727-bf59-\
89ff18a68002"],

Cell["\<\
An algorithm for generating the symbol of integrals over hyperplane \
arrangements. \
\>", "Subtitle",
 CellChangeTimes->{{3.982382694169831*^9, 3.982382715741919*^9}, {
   3.997363438163443*^9, 3.997363452493126*^9}, {3.99824958759489*^9, 
   3.998249602089585*^9}, {3.998394342165421*^9, 3.998394343150866*^9}, {
   3.998394430974716*^9, 3.9983944411681547`*^9}, 
   3.998394489309333*^9},ExpressionUUID->"a84bb023-793b-4f17-9666-\
f3a606e7ab3f"],

Cell["\<\
This file is part of the ancillary code for:

  C. Larkin, A. J. McLeod, A. Pokraka, and L. Ren,
  \[OpenCurlyDoubleQuote]Direct-to-Symbol Integration from Landau Analysis\
\[CloseCurlyDoubleQuote],
  arXiv:XXXX.XXXXX [hep-th] (2026).

All of the code in the section \[OpenCurlyDoubleQuote]Main Body\
\[CloseCurlyDoubleQuote] must be executed before using the function \
\[OpenCurlyDoubleQuote]generateSymbol[]\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.9982494482477093`*^9, 3.998249501488948*^9}, {
  3.998249544990876*^9, 3.998249562066691*^9}, {3.9983944551132*^9, 
  3.998394482688899*^9}},ExpressionUUID->"fe74c437-1a19-4675-b500-\
7303c5dbf719"],

Cell[CellGroupData[{

Cell["Main Body", "Chapter",
 CellChangeTimes->{{3.972574074161625*^9, 3.972574076297399*^9}, 
   3.973237235947031*^9, {3.998249480033195*^9, 
   3.998249480383523*^9}},ExpressionUUID->"3e92515f-1343-4db5-b0a0-\
99ee88a314a1"],

Cell[CellGroupData[{

Cell["Preamble", "Section",
 CellChangeTimes->{{3.997362929023987*^9, 
  3.99736293375412*^9}},ExpressionUUID->"bdc9f6be-fcf2-42ff-9cf4-\
524352eade39"],

Cell[CellGroupData[{

Cell["Symbol manipulation", "Subsection",
 CellChangeTimes->{
  3.998249652478533*^9},ExpressionUUID->"8d10ff72-d36e-4afc-9a74-\
adf3ffabe15a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "Symbol"}], "-", 
    RowBox[{"level", " ", "log", " ", "rules"}]}], " ", "**)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"splitlogs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"log", "[", "a_", "]"}], ":>", 
        RowBox[{"Log", "[", "a", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "a_", "]"}], ":>", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Factor", "[", "a", "]"}], "]"}], "/;", 
         RowBox[{
          RowBox[{"Factor", "[", "a", "]"}], "=!=", "a"}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_", " ", "b_"}], "]"}], ":>", 
        RowBox[{
         RowBox[{"Log", "[", "a", "]"}], "+", 
         RowBox[{"Log", "[", "b", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"a_", "^", "b_"}], "]"}], ":>", 
        RowBox[{"b", " ", 
         RowBox[{"Log", "[", "a", "]"}]}]}], ",", 
       RowBox[{"\[Pi]", "->", "0"}], ",", 
       RowBox[{
        RowBox[{"Log", "[", "arg_", "]"}], ":>", 
        RowBox[{"Log", "[", 
         RowBox[{"Last", "[", 
          RowBox[{"Sort", "[", 
           RowBox[{"{", 
            RowBox[{"arg", ",", 
             RowBox[{"-", "arg"}]}], "}"}], "]"}], "]"}], "]"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "use", " ", 
     RowBox[{"ct", "[", 
      RowBox[{"a", ",", "b", ",", "c"}], "]"}], " ", "to", " ", "denote", " ",
      "symbol", " ", "words"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Format", "[", 
     RowBox[{"ct", "[", "tt__", "]"}], "]"}], ":=", 
    RowBox[{"CircleTimes", "[", "tt", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1___", ",", "0", ",", "t2___"}], "]"}], ":=", "0"}], "\n", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1__", ",", 
      RowBox[{"Pi", "*", "t2_"}], ",", "t3___"}], "]"}], ":=", "0"}], "\n", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1__", ",", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"Pi", ",", "n_"}], "]"}], "*", "t2_"}], ",", "t3___"}], "]"}],
     ":=", 
    RowBox[{"0", "/;", 
     RowBox[{"n", ">", "1"}]}]}], "\n", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1__", ",", 
      RowBox[{
       RowBox[{"\[Zeta]", "[", "2", "]"}], "*", "t2_"}], ",", "t3___"}], 
     "]"}], ":=", "0"}], "\n", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1___", ",", 
      RowBox[{"ct", "[", "t2__", "]"}], ",", "t3___"}], "]"}], ":=", 
    RowBox[{"ct", "[", 
     RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1___", ",", 
      RowBox[{"const_", "*", "func_"}], ",", "t2___"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"const", "*", 
      RowBox[{"ct", "[", 
       RowBox[{"t1", ",", "func", ",", "t2"}], "]"}]}], "/;", 
     RowBox[{
      RowBox[{"NumericQ", "[", "const", "]"}], "\[And]", 
      RowBox[{"FreeQ", "[", 
       RowBox[{
        RowBox[{"{", "const", "}"}], ",", 
        RowBox[{"Alternatives", "[", 
         RowBox[{"Pi", ",", "Log", ",", "PolyLog"}], "]"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ct", "[", 
     RowBox[{"t1___", ",", 
      RowBox[{"Plus", "[", 
       RowBox[{"t2_", ",", "t3__"}], "]"}], ",", "t4___"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ct", "[", 
       RowBox[{"t1", ",", "term", ",", "t4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"term", ",", 
        RowBox[{"{", 
         RowBox[{"t2", ",", "t3"}], "}"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "termsHead"}], " ", "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"termsHead", "[", "0", "]"}], ":=", 
    RowBox[{"{", "}"}]}], "\n", 
   RowBox[{
    RowBox[{"termsHead", "[", 
     RowBox[{"0", ",", "_"}], "]"}], ":=", 
    RowBox[{"{", "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"termsHead", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"coefficientHead_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{"Sort", "@", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"expression", ",", 
        RowBox[{"coefficientHead", "[", "___", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"termsHead", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"{", 
       RowBox[{"coefficientHead_", ":", "ct"}], "}"}]}], "]"}], ":=", 
    RowBox[{"Sort", "@", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Cases", "[", 
       RowBox[{"expression", ",", 
        RowBox[{"coefficientHead", "[", "___", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"termsHead", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"{", 
       RowBox[{"coefficientHead1_", ",", "coefficientHeadN__"}], "}"}]}], 
     "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"termsHead", "[", 
        RowBox[{"expression", ",", "head"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"head", ",", 
         RowBox[{"{", 
          RowBox[{"coefficientHead1", ",", "coefficientHeadN"}], "}"}]}], 
        "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"*", " ", "expand", " ", "function"}], " ", "**)"}], "\n", 
   RowBox[{
    RowBox[{"expand", "[", "0", "]"}], ":=", "0"}], "\n", 
   RowBox[{
    RowBox[{"expand", "[", 
     RowBox[{"0", ",", "_"}], "]"}], ":=", "0"}], "\n", 
   RowBox[{
    RowBox[{"expand", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"head_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "[", "expression", "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"expression", ",", "head"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"coeffArray", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"coefficientHead_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{"CoefficientArrays", "[", 
     RowBox[{"expression", ",", 
      RowBox[{"termsHead", "[", 
       RowBox[{"expression", ",", "coefficientHead"}], "]"}]}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"coeffArrayN", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"coefficientHead_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     RowBox[{
      RowBox[{"coeffArray", "[", 
       RowBox[{"expression", ",", "coefficientHead"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"expand", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"head_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"coeffArrayN", "[", 
         RowBox[{"expression", ",", "head"}], "]"}], "]"}], ".", 
       RowBox[{"termsHead", "[", 
        RowBox[{"expression", ",", "head"}], "]"}]}], "+", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"coeffArray", "[", 
         RowBox[{"expression", ",", "head"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"coeffArray", "[", 
         RowBox[{"expression", ",", "head"}], "]"}], "]"}], "==", "2"}], 
      ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"expand", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"head_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"coeffArrayN", "[", 
        RowBox[{"expression", ",", "head"}], "]"}], "]"}], ".", 
      RowBox[{"termsHead", "[", 
       RowBox[{"expression", ",", "head"}], "]"}]}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"coeffArray", "[", 
          RowBox[{"expression", ",", "head"}], "]"}], "]"}], "==", "2"}], 
       "\[And]", 
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"coeffArray", "[", 
          RowBox[{"expression", ",", "head"}], "]"}], "]"}], "==", "0"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expandFactored", "[", 
     RowBox[{"expression_", ",", 
      RowBox[{"head_", ":", "ct"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"Factor", "[", 
        RowBox[{"coeffArrayN", "[", 
         RowBox[{"expression", ",", "head"}], "]"}], "]"}], "]"}], ".", 
      RowBox[{"termsHead", "[", 
       RowBox[{"expression", ",", "head"}], "]"}]}], "/;", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"coeffArray", "[", 
          RowBox[{"expression", ",", "head"}], "]"}], "]"}], "==", "2"}], 
       "\[And]", 
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"coeffArray", "[", 
          RowBox[{"expression", ",", "head"}], "]"}], "]"}], "==", "0"}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.997363037161464*^9, 3.9973630512764606`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6c9ffa7e-5ed4-456d-93e8-d813e87207e9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General functions", "Section",
 CellChangeTimes->{{3.99736295601242*^9, 3.997362961697819*^9}, {
  3.99736299903939*^9, 
  3.9973630000432987`*^9}},ExpressionUUID->"0b711ff8-ecf5-4147-b55c-\
537a5a6d9432"],

Cell[CellGroupData[{

Cell["Miscellaneous", "Subsubsection",
 CellChangeTimes->{
  3.9982497040585403`*^9},ExpressionUUID->"c3adc788-9626-41ee-87da-\
8bb35fd94820"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", " ", "input", " ", "a", " ", "hypersurface", " ", "and", " ", "this", 
    " ", "will", " ", "tell", " ", "you", " ", "which", " ", "variables", " ",
     "from", " ", "\"\<ordering\>\"", " ", "it", " ", "contains"}], " ", 
   "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"findRelevantVariables", "[", "expr_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"relVars", "=", 
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Cases", "[", 
               RowBox[{"expr", ",", "#", ",", "Infinity"}], "]"}], "&"}], "/@",
              "ordering"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Cases", "[", 
               RowBox[{
                RowBox[{"{", "expr", "}"}], ",", "#", ",", "Infinity"}], 
               "]"}], "&"}], "/@", "ordering"}]}], "}"}], "]"}], "]"}]}], 
       "}"}], ",", "relVars"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"findDenominatorFactors", "[", "expr_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"factors", "=", 
        RowBox[{
         RowBox[{"Drop", "[", 
          RowBox[{
           RowBox[{"FactorList", "[", 
            RowBox[{"Denominator", "[", "expr", "]"}], "]"}], ",", "1"}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{"factors", ",", 
        RowBox[{"_", "?", "testForVars"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"testForVars", "[", "var_", "]"}], ":=", 
    RowBox[{"AllTrue", "[", 
     RowBox[{"ordering", ",", 
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"var", ",", "#"}], "]"}], "&"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"movesList", "[", "orderInEpsilon_", "]"}], ":=", 
    RowBox[{"Permutations", "[", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"projector", ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", 
           RowBox[{"Length", "[", "ordering", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"twistor", ",", 
         RowBox[{"{", 
          RowBox[{"jj", ",", "orderInEpsilon"}], "}"}]}], "]"}]}], "]"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.997363185300248*^9, 3.9973631874936028`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0c9624d8-1abd-4e10-80da-5a0ecbe69dcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Outer triangulate", "Subsubsection",
 CellChangeTimes->{
  3.9982497084450197`*^9},ExpressionUUID->"42127dee-a3a2-4a4e-a3e1-\
892c601c6137"],

Cell[BoxData[
 RowBox[{
  RowBox[{"decomposeIntegral", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"exprShuffle_", ",", "wordShuffle_", ",", 
        RowBox[{"{", 
         RowBox[{"beforeShuffle___", ",", 
          RowBox[{"{", 
           RowBox[{"varShuffle_", ",", "redundant", ",", "redundant"}], "}"}],
           ",", "afterShuffle___"}], "}"}]}], "}"}], ":>", "Nothing"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"exprShuffle_", ",", "wordShuffle_", ",", 
        RowBox[{"{", 
         RowBox[{"beforeShuffle___", ",", 
          RowBox[{"{", 
           RowBox[{"varShuffle_", ",", 
            RowBox[{"cap", "[", "lowShuffle__", "]"}], ",", "redundant"}], 
           "}"}], ",", "afterShuffle___"}], "}"}]}], "}"}], ":>", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "exprShuffle"}], ",", "wordShuffle", ",", 
        RowBox[{"{", 
         RowBox[{"beforeShuffle", ",", 
          RowBox[{"{", 
           RowBox[{"varShuffle", ",", "redundant", ",", 
            RowBox[{"cap", "[", "lowShuffle", "]"}]}], "}"}], ",", 
          "afterShuffle"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"exprShuffle_", ",", "wordShuffle_", ",", 
        RowBox[{"{", 
         RowBox[{"beforeShuffle___", ",", 
          RowBox[{"{", 
           RowBox[{"varShuffle_", ",", 
            RowBox[{"cap", "[", "lowShuffle__", "]"}], ",", 
            RowBox[{"cap", "[", "uppShuffle__", "]"}]}], "}"}], ",", 
          "afterShuffle___"}], "}"}]}], "}"}], ":>", 
      RowBox[{"Sequence", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"exprShuffle", ",", "wordShuffle", ",", 
          RowBox[{"{", 
           RowBox[{"beforeShuffle", ",", 
            RowBox[{"{", 
             RowBox[{"varShuffle", ",", "redundant", ",", 
              RowBox[{"cap", "[", "uppShuffle", "]"}]}], "}"}], ",", 
            "afterShuffle"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "exprShuffle"}], ",", "wordShuffle", ",", 
          RowBox[{"{", 
           RowBox[{"beforeShuffle", ",", 
            RowBox[{"{", 
             RowBox[{"varShuffle", ",", "redundant", ",", 
              RowBox[{"cap", "[", "lowShuffle", "]"}]}], "}"}], ",", 
            "afterShuffle"}], "}"}]}], "}"}]}], "]"}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.972304008321429*^9, 3.972304025564149*^9}, {
   3.972304249109828*^9, 3.972304254761669*^9}, {3.972304658517392*^9, 
   3.972304669269451*^9}, {3.9725705228701057`*^9, 3.972570533730055*^9}, {
   3.972665761444069*^9, 3.972665765724781*^9}, 3.972742243066819*^9, {
   3.972762034108337*^9, 3.972762035341695*^9}, {3.972762093298811*^9, 
   3.972762094319257*^9}, {3.972762131915054*^9, 3.972762191004233*^9}, {
   3.9727622976375437`*^9, 3.972762305087002*^9}, {3.972762447766128*^9, 
   3.972762451374063*^9}, {3.9727624881323*^9, 3.972762491001013*^9}, {
   3.972762705295278*^9, 3.972762710462441*^9}, {3.972762771684661*^9, 
   3.972762775182794*^9}, {3.972762939533594*^9, 3.972762939919838*^9}, {
   3.972762995649108*^9, 3.972763009529182*^9}, {3.972763393716047*^9, 
   3.972763403953924*^9}, {3.972763549067449*^9, 3.972763552473421*^9}, 
   3.972763823571206*^9, {3.972763861254475*^9, 3.97276387186691*^9}, 
   3.9727642252785397`*^9, {3.972764261595537*^9, 3.972764262637122*^9}, {
   3.972764345839316*^9, 3.9727643532281923`*^9}, {3.972764399253745*^9, 
   3.972764405242665*^9}, {3.972768790402166*^9, 3.972768811511621*^9}, {
   3.972769280449121*^9, 3.9727692893769083`*^9}, 3.972813765550886*^9, {
   3.972998031573517*^9, 3.9729980534084587`*^9}, {3.978451527938682*^9, 
   3.978451633908854*^9}, {3.978452503773358*^9, 3.97845250377415*^9}, {
   3.978453977918054*^9, 3.978454014480744*^9}, {3.978454107588009*^9, 
   3.9784541550320997`*^9}, {3.982045455409981*^9, 3.982045455413062*^9}, 
   3.994596861050198*^9, {3.9973636142436867`*^9, 3.997363638764206*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b360f579-9130-4aa6-b47a-201c7b163f91"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Map to relevant vertex", "Subsubsection",
 CellChangeTimes->{
  3.998249713567767*^9},ExpressionUUID->"bc4ad666-fd2e-40a4-a2bc-\
aa65b3516aaa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"setGeneralEndpoints", "[", "endpoints_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"endpointsParameterized", "=", 
       RowBox[{
        RowBox[{"Cases", "[", 
         RowBox[{"endpoints", ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"var_", ",", "redundant", ",", 
             RowBox[{"cap", "[", "expr_", "]"}]}], "}"}], ":>", 
           RowBox[{"{", 
            RowBox[{"var", ",", 
             RowBox[{"Solve", "[", 
              RowBox[{"expr", ",", "var"}], "]"}]}], "}"}]}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"Rule", "[", 
            RowBox[{"in_", ",", "out_"}], "]"}], "}"}], "}"}], ":>", 
         "out"}]}]}], ",", "orderedEndpoints"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "*", " ", "orders", " ", "the", " ", "endpoints", " ", "according", " ", 
      "to", " ", "the", " ", "global", " ", "ordering"}], " ", "**)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"orderedEndpoints", "=", 
      RowBox[{"Sort", "[", 
       RowBox[{"endpointsParameterized", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"First", "[", 
           RowBox[{"FirstPosition", "[", 
            RowBox[{"ordering", ",", 
             RowBox[{"#1", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], "<", 
          RowBox[{"First", "[", 
           RowBox[{"FirstPosition", "[", 
            RowBox[{"ordering", ",", 
             RowBox[{"#2", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], "&"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Cases", "[", 
      RowBox[{"orderedEndpoints", ",", 
       RowBox[{
        RowBox[{"List", "[", 
         RowBox[{"var_", ",", "expr_"}], "]"}], ":>", 
        RowBox[{"Rule", "[", 
         RowBox[{"var", ",", "expr"}], "]"}]}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.972570321068494*^9, 3.9725703263663588`*^9}, {
   3.972570432443*^9, 3.9725704328872337`*^9}, {3.97266579678839*^9, 
   3.972665797127946*^9}, 3.972769395349191*^9, 3.972817100101347*^9, {
   3.972817218745722*^9, 3.972817242097212*^9}, 3.972817407078312*^9, {
   3.972817964920786*^9, 3.972817965312078*^9}, {3.972981263529508*^9, 
   3.972981297294244*^9}, 3.972985549144646*^9, 3.972996569900981*^9, {
   3.972996675893334*^9, 3.972996687442992*^9}, {3.97299763027516*^9, 
   3.972997650235005*^9}, {3.972997731577203*^9, 3.97299774410757*^9}, {
   3.972997796736243*^9, 3.972997813191855*^9}, {3.9729978636291647`*^9, 
   3.972997865115711*^9}, {3.973003260989279*^9, 3.9730032692777653`*^9}, 
   3.978452503775549*^9, 3.982045455413975*^9, 3.997363175909264*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"75a75983-4ec5-4511-9d3b-14c45482038e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Linear residue", "Subsubsection",
 CellChangeTimes->{
  3.998249719461646*^9},ExpressionUUID->"26838039-62ff-444c-9e3f-\
668e703021d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "quick", " ", "residue", " ", "function"}], " ", "-", 
    " ", 
    RowBox[{
    "only", " ", "works", " ", "with", " ", "linear", " ", "factors"}]}], 
   "  ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"computeResidue", "[", 
    RowBox[{"integrand_", ",", "factor_", ",", "variable_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solns", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"factor", "==", "0"}], ",", "variable"}], "]"}]}], "}"}], 
     ",", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "solns", "]"}], ">", "1"}], ",", 
        RowBox[{"Print", "[", "\"\<multiple residue solutions\>\"", "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Factor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", 
             RowBox[{"Coefficient", "[", 
              RowBox[{"factor", ",", "variable"}], "]"}]}], ")"}], 
           RowBox[{"Factor", "[", 
            RowBox[{"integrand", " ", "factor"}], "]"}]}], "/.", 
          "\[IndentingNewLine]", 
          RowBox[{"First", "[", "solns", "]"}]}], "]"}], ",", 
        RowBox[{"First", "[", 
         RowBox[{
          RowBox[{"First", "[", "solns", "]"}], "/.", " ", 
          RowBox[{
           RowBox[{"Rule", "[", 
            RowBox[{"a_", ",", "b_"}], "]"}], ":>", "b"}]}], "]"}], ",", 
        "variable"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"e003dcfd-d233-426f-9be7-29ef2ed077ed"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Parameterizing discontinuities", "Section",
 CellChangeTimes->{{3.997363219542585*^9, 
  3.9973632263149242`*^9}},ExpressionUUID->"69087096-09b5-4861-9072-\
76d5c85e4fab"],

Cell[CellGroupData[{

Cell["Twisted-type/parameterize vanishing cycle", "Subsubsection",
 CellChangeTimes->{{3.972570102983163*^9, 3.97257010992624*^9}, {
  3.997363339450845*^9, 3.997363345909694*^9}, {3.998249672097207*^9, 
  3.99824967280958*^9}},ExpressionUUID->"a1a465fb-5864-42e3-8aac-\
130168fb7568"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "makes", " ", "\"\<bpt\>\"", " ", "the", " ", "new", " ", 
     "lower", " ", "endpoint", " ", "for", " ", "\"\<variable\>\""}], ",", 
    " ", 
    RowBox[{
    "finds", " ", "the", " ", "intersection", " ", "of", " ", "\"\<bpt\>\"", 
     " ", "and", " ", "the", " ", "upper", " ", "endpoint", " ", "of", " ", 
     "\"\<variable\>\"", " ", "and", " ", "the", " ", "next", " ", 
     "integration", " ", "variable", " ", "that", " ", "it", " ", 
     "contains"}]}], " ", "**)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"updateLowerEndpoint", "[", 
     RowBox[{"endpoints_List", ",", "variable_", ",", "bpt_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"newEndpoints", ",", "nextBpt", ",", "nextVariable"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"newEndpoints", "=", 
        RowBox[{"endpoints", "/.", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"variable", ",", "redundant", ",", 
            RowBox[{"cap", "[", "upp__", "]"}]}], "}"}], ":>", 
          RowBox[{"{", 
           RowBox[{"variable", ",", 
            RowBox[{"cap", "[", 
             RowBox[{"bpt", "==", "0"}], "]"}], ",", 
            RowBox[{"cap", "[", "upp", "]"}]}], "}"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nextBpt", "=", 
        RowBox[{"First", "[", 
         RowBox[{
          RowBox[{"Cases", "[", 
           RowBox[{"newEndpoints", ",", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"variable", ",", 
               RowBox[{"cap", "[", "low__", "]"}], ",", 
               RowBox[{"cap", "[", "upp__", "]"}]}], "}"}], ":>", 
             RowBox[{"Eliminate", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"low", ",", "upp"}], "}"}], ",", "variable"}], 
              "]"}]}]}], "]"}], "/.", 
          RowBox[{
           RowBox[{"lhs__", "==", "rhs__"}], ":>", 
           RowBox[{"lhs", "-", "rhs"}]}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nextVariable", "=", 
        RowBox[{"SelectFirst", "[", 
         RowBox[{"ordering", ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"findRelevantVariables", "[", "nextBpt", "]"}], ",", 
             "#"}], "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"nextVariable", "==", 
          RowBox[{"Missing", "[", "\"\<NotFound\>\"", "]"}]}], ",", 
         RowBox[{"nextVariable", "=", "terminateLoop"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"newEndpoints", ",", "nextVariable", ",", "nextBpt"}], "}"}],
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "*", " ", "Updates", " ", "the", " ", "lower", " ", "endpoint", " ", 
     "for", " ", "the", " ", "leading", " ", "variable", " ", "and", " ", 
     "then", " ", "works", " ", "back", " ", "through", " ", 
     "\"\<ordering\>\"", " ", "updating", " ", "lower", " ", "endpoints", " ",
      "with", " ", "intersections", " ", "of", " ", "hyperplanes"}], " ", 
    "**)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"parameterizeVanishingCycle", "[", 
     RowBox[{"endpoints_List", ",", "bpt_"}], "]"}], ":=", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"loopEndpoints", "=", "endpoints"}], ",", 
        RowBox[{"loopVariable", "=", 
         RowBox[{"SelectFirst", "[", 
          RowBox[{"ordering", ",", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"findRelevantVariables", "[", "bpt", "]"}], ",", "#"}], 
             "]"}], "&"}]}], "]"}]}], ",", 
        RowBox[{"loopBpt", "=", "bpt"}], ",", 
        RowBox[{"n", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"loopVariable", "=!=", "terminateLoop"}], "&&", 
          RowBox[{"n", "<", 
           SuperscriptBox["10", "3"]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"loopEndpoints", ",", "loopVariable", ",", "loopBpt"}], 
            "}"}], "=", 
           RowBox[{"updateLowerEndpoint", "[", 
            RowBox[{"loopEndpoints", ",", "loopVariable", ",", "loopBpt"}], 
            "]"}]}], ";", 
          RowBox[{"n", "=", 
           RowBox[{"n", "+", "1"}]}]}]}], "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"n", "===", 
          SuperscriptBox["10", "3"]}], ",", 
         RowBox[{
          RowBox[{
          "Print", "[", 
           "\"\<Infinite loop encountered when parameterizing vanishing cycle\
\>\"", "]"}], ";", 
          RowBox[{"Return", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "loopEndpoints", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.972305992345854*^9, 3.972306199351896*^9}, {
   3.9723062674081707`*^9, 3.97230627027456*^9}, {3.97231776120012*^9, 
   3.9723177748845673`*^9}, {3.972320372012619*^9, 3.972320394577929*^9}, {
   3.97232049629577*^9, 3.9723205141153316`*^9}, {3.972320760253529*^9, 
   3.9723208061151867`*^9}, {3.9723209536965103`*^9, 3.972320965207325*^9}, {
   3.972322216571964*^9, 3.97232222425327*^9}, {3.9723225384785223`*^9, 
   3.972322626216597*^9}, {3.972322667459978*^9, 3.9723226923284407`*^9}, {
   3.972322724815849*^9, 3.972322736887717*^9}, {3.97256884323863*^9, 
   3.972568844088397*^9}, 3.972568875703076*^9, {3.972569072328763*^9, 
   3.9725691151403427`*^9}, {3.972570113730649*^9, 3.972570114159892*^9}, {
   3.972570165937747*^9, 3.972570167416231*^9}, {3.972570223979087*^9, 
   3.972570224474783*^9}, 3.972664400486122*^9, 3.972664477582507*^9, {
   3.972778783405637*^9, 3.972778810667595*^9}, {3.972779088881511*^9, 
   3.97277911081159*^9}, {3.972779143058312*^9, 3.972779149183159*^9}, {
   3.972779304130324*^9, 3.972779304409135*^9}, {3.972814276555318*^9, 
   3.972814281717479*^9}, {3.972815131612126*^9, 3.972815131672326*^9}, {
   3.972996371836277*^9, 3.9729963927392597`*^9}, {3.973005796167579*^9, 
   3.973005928063732*^9}, 3.9730059717079887`*^9, {3.9730119669991713`*^9, 
   3.973011967925495*^9}, {3.973050470197088*^9, 3.973050489559799*^9}, 
   3.973050533879809*^9, {3.973066881246991*^9, 3.973066885916605*^9}, {
   3.974194347787858*^9, 3.974194356754171*^9}, 3.974194390985708*^9, 
   3.974194446878919*^9, {3.978449533808598*^9, 3.978449586383151*^9}, {
   3.978449819675541*^9, 3.978449825217819*^9}, {3.9784499576790867`*^9, 
   3.978449958138682*^9}, {3.978452503776939*^9, 3.978452503779407*^9}, {
   3.978454302865568*^9, 3.9784543087995243`*^9}, 3.97845448460036*^9, {
   3.982045455415197*^9, 3.982045455417075*^9}, {3.982045530752582*^9, 
   3.9820455346789*^9}, {3.982059583021621*^9, 3.982059595990937*^9}, 
   3.982061129790798*^9, {3.982213778991716*^9, 3.9822138200812473`*^9}, 
   3.982214082083834*^9, {3.991210645200686*^9, 3.991210700110014*^9}, {
   3.994579947728526*^9, 3.994579980238018*^9}, {3.994581081092109*^9, 
   3.99458109363757*^9}, {3.994581321562196*^9, 3.994581361119652*^9}, {
   3.994581573822793*^9, 3.994581575828347*^9}, {3.9945821942010107`*^9, 
   3.994582262572945*^9}, {3.994582656849957*^9, 3.994582699230867*^9}, {
   3.994582755572872*^9, 3.994582757923217*^9}, {3.994582901053275*^9, 
   3.994583000865231*^9}, 3.994583063753808*^9, {3.994583197005934*^9, 
   3.994583201521095*^9}, {3.994585870397571*^9, 3.994585884663179*^9}, {
   3.994585970230385*^9, 3.9945859806064053`*^9}, {3.994586050880801*^9, 
   3.994586058187913*^9}, {3.994589797537286*^9, 3.994589816889353*^9}, {
   3.9945898913206244`*^9, 3.99458989701196*^9}, {3.99458993730204*^9, 
   3.994589939003695*^9}, {3.994590020249322*^9, 3.99459002735195*^9}, {
   3.994590312366156*^9, 3.994590347289102*^9}, {3.994590714931705*^9, 
   3.99459072220662*^9}, {3.994591081496189*^9, 3.994591089689953*^9}, {
   3.994591464556753*^9, 3.994591466471347*^9}, 3.994591760928803*^9, {
   3.994592053165617*^9, 3.994592085035508*^9}, {3.994592241888351*^9, 
   3.994592243210649*^9}, {3.9945922778137407`*^9, 3.994592296681313*^9}, {
   3.994592335290365*^9, 3.994592344189137*^9}, {3.994592379929243*^9, 
   3.994592425053685*^9}, {3.994593057212969*^9, 3.994593091049631*^9}, {
   3.994593247764365*^9, 3.994593250825064*^9}, 3.994599886965227*^9, {
   3.994599953661283*^9, 3.994599958223406*^9}, 3.994600150775172*^9, {
   3.994600269598271*^9, 3.994600271005458*^9}, {3.994600873535229*^9, 
   3.994601065138728*^9}, {3.994601160788457*^9, 3.994601163776*^9}, {
   3.994607393643043*^9, 3.994607396425836*^9}, {3.994607456052239*^9, 
   3.994607467505977*^9}, {3.994607583001917*^9, 3.994607584616349*^9}, 
   3.9982473064708347`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"b642e1e2-a85a-456f-9a94-3c3fa2ace9d3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Residue-type/residue restriction", "Subsubsection",
 CellChangeTimes->{{3.972573710002346*^9, 3.972573718033915*^9}, {
  3.9973633307685003`*^9, 3.997363368196041*^9}, {3.998249674814802*^9, 
  3.998249675489743*^9}},ExpressionUUID->"5d64a49b-ea64-42af-b851-\
c0b512944e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"projector", "[", 
    RowBox[{"expr_", ",", "word_", ",", "endpoints_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"hypersurfaces", "=", 
        RowBox[{"findDenominatorFactors", "[", "expr", "]"}]}], ",", 
       RowBox[{"mapping", "=", 
        RowBox[{"setGeneralEndpoints", "[", "endpoints", "]"}]}]}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"projectToHyperplane", "[", 
         RowBox[{"expr", ",", "word", ",", "endpoints", ",", "mapping", ",", 
          RowBox[{"hypersurfaces", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "hypersurfaces", "]"}]}], "}"}]}], "]"}], "//.",
       "decomposeIntegral"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"projectToHyperplane", "[", 
   RowBox[{
   "expr_", ",", "word_", ",", "endpoints_List", ",", "map_List", ",", 
    "bpt_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"firstRelVar", "=", 
       RowBox[{"First", "[", 
        RowBox[{"findRelevantVariables", "[", "bpt", "]"}], "]"}]}], ",", 
      RowBox[{"updatedEndpoints", "=", "endpoints"}], ",", "updatedWord", ",",
       "projectedExpr", ",", "restrictedEndpoints"}], "}"}], ",", 
    "\[IndentingNewLine]", "\t\t", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"updatedWord", "=", 
      RowBox[{"word", "/.", 
       RowBox[{
        RowBox[{"ct", "[", "previousEntries___", "]"}], ":>", 
        RowBox[{"ct", "[", 
         RowBox[{"previousEntries", ",", 
          RowBox[{"Log", "[", 
           RowBox[{"Factor", "[", 
            RowBox[{"bpt", "//.", "map"}], "]"}], "]"}]}], "]"}]}]}]}], ";", 
     "\[IndentingNewLine]", "\t\t", "\[IndentingNewLine]", "\t", 
     RowBox[{"projectedExpr", "=", 
      RowBox[{"First", "[", 
       RowBox[{"computeResidue", "[", 
        RowBox[{"expr", ",", "bpt", ",", "firstRelVar"}], "]"}], "]"}]}], ";",
      "\[IndentingNewLine]", "\t\t", "\[IndentingNewLine]", "\t", 
     RowBox[{"updatedEndpoints", "=", 
      RowBox[{"parameterizeVanishingCycle", "[", 
       RowBox[{"endpoints", ",", "bpt"}], "]"}]}], ";", "\[IndentingNewLine]",
      "\t", "\[IndentingNewLine]", "\t", 
     RowBox[{"restrictedEndpoints", "=", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{"updatedEndpoints", ",", 
         RowBox[{"{", 
          RowBox[{"firstRelVar", ",", "__", ",", "__"}], "}"}]}], "]"}], "/.", 
       RowBox[{"First", "[", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"bpt", "==", "0"}], ",", "firstRelVar"}], "]"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{
       "projectedExpr", ",", "updatedWord", ",", "restrictedEndpoints"}], 
       "}"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.972573762442035*^9, 3.972573793135337*^9}, {
   3.972574318088297*^9, 3.9725743787641287`*^9}, 3.9725744213509617`*^9, {
   3.972574705377847*^9, 3.972574727771713*^9}, {3.972574780954265*^9, 
   3.972574783486631*^9}, 3.972574832010515*^9, {3.972575460748814*^9, 
   3.972575553240532*^9}, {3.97257560389622*^9, 3.972575604830977*^9}, {
   3.97257565584135*^9, 3.972575657445071*^9}, {3.972663518222507*^9, 
   3.972663552298648*^9}, {3.972663688677258*^9, 3.972663692345208*^9}, {
   3.972663749483156*^9, 3.972663788353508*^9}, {3.97266396648378*^9, 
   3.972663972858185*^9}, {3.972664006460936*^9, 3.972664015203724*^9}, {
   3.972664099487306*^9, 3.972664195845014*^9}, {3.972664422321928*^9, 
   3.972664423531026*^9}, 3.972664483038383*^9, {3.972665682343977*^9, 
   3.972665691971364*^9}, {3.972665725135289*^9, 3.9726657527467403`*^9}, {
   3.972666093325706*^9, 3.97266609742937*^9}, {3.972666326310377*^9, 
   3.972666329604482*^9}, {3.972742153595566*^9, 3.972742156049634*^9}, {
   3.9727619092544527`*^9, 3.972761937916903*^9}, {3.972769363989798*^9, 
   3.972769364434478*^9}, {3.9727717167858553`*^9, 3.972771740419267*^9}, {
   3.9728162054171953`*^9, 3.972816245782325*^9}, 3.972816336656678*^9, {
   3.972816986339267*^9, 3.972817017291237*^9}, 3.972817079486695*^9, {
   3.972817533757271*^9, 3.972817541066627*^9}, {3.972817954978376*^9, 
   3.972817956045439*^9}, {3.972821495716921*^9, 3.972821499212364*^9}, {
   3.972821625123683*^9, 3.972821645455435*^9}, {3.9728218737238*^9, 
   3.972821899431771*^9}, {3.972821970908437*^9, 3.972821988051875*^9}, {
   3.972822203099738*^9, 3.97282222992006*^9}, {3.972822261157219*^9, 
   3.972822269542368*^9}, {3.9728223286135178`*^9, 3.972822344517425*^9}, {
   3.972822459539995*^9, 3.97282248585876*^9}, {3.972822516939617*^9, 
   3.972822521599927*^9}, {3.972822763353154*^9, 3.9728227680622883`*^9}, 
   3.972981808150701*^9, 3.9729855335671387`*^9, 3.972995819064259*^9, {
   3.972996896850554*^9, 3.972996897842992*^9}, {3.972997593016678*^9, 
   3.972997598914844*^9}, {3.972997826786728*^9, 3.972997827495035*^9}, {
   3.972997961303244*^9, 3.972997963907305*^9}, 3.972998053407485*^9, {
   3.972999129676935*^9, 3.972999140196784*^9}, 3.972999225419718*^9, 
   3.972999598142294*^9, {3.973005695739664*^9, 3.973005697332244*^9}, 
   3.973006150153743*^9, {3.973020107701261*^9, 3.9730201145708227`*^9}, {
   3.973020185140777*^9, 3.973020187941286*^9}, 3.9730665817538357`*^9, {
   3.973066734553052*^9, 3.973066736113514*^9}, 3.973066887654339*^9, {
   3.9784468939493423`*^9, 3.9784468955563383`*^9}, {3.978446938650412*^9, 
   3.9784469475683193`*^9}, {3.978447043920594*^9, 3.978447050795497*^9}, {
   3.9784475546208277`*^9, 3.978447618263065*^9}, {3.978447672555736*^9, 
   3.978447675143322*^9}, {3.978447937190096*^9, 3.978447942783901*^9}, {
   3.978448022843553*^9, 3.978448154560173*^9}, {3.978448191290387*^9, 
   3.978448270221982*^9}, 3.978448397830867*^9, {3.97844846357644*^9, 
   3.978448472296659*^9}, {3.978448551736549*^9, 3.978448559372857*^9}, {
   3.978448614324173*^9, 3.9784486168863163`*^9}, {3.978450004833269*^9, 
   3.978450008588788*^9}, {3.978450883943453*^9, 3.978450902728517*^9}, {
   3.9784511701092*^9, 3.978451277647544*^9}, {3.978451326744993*^9, 
   3.978451422993145*^9}, {3.978451650347546*^9, 3.978451731330257*^9}, {
   3.978451838250152*^9, 3.978451859812138*^9}, {3.978451892251202*^9, 
   3.978451893327582*^9}, {3.978451932055422*^9, 3.978452005526094*^9}, {
   3.97845223420618*^9, 3.978452318334321*^9}, {3.978452372107733*^9, 
   3.978452424371533*^9}, {3.97845247502742*^9, 3.978452503784809*^9}, 
   3.978453273817706*^9, 3.978453395089967*^9, 3.978454181592511*^9, {
   3.978454231114748*^9, 3.9784542705628347`*^9}, {3.982045455422718*^9, 
   3.982045455423672*^9}, 3.982059765735263*^9, {3.982059911720544*^9, 
   3.982059943427602*^9}, {3.982061378750883*^9, 3.982061381757485*^9}, {
   3.982062495114353*^9, 3.9820625022338343`*^9}, 3.982062567298519*^9, 
   3.982293639424031*^9, {3.982293771365219*^9, 3.982293801016058*^9}, 
   3.982293857796812*^9, 3.982293913205676*^9, {3.982293960904756*^9, 
   3.982293967130739*^9}, 3.982294313843247*^9, {3.982304820028661*^9, 
   3.982304822178548*^9}, 3.9823363881644897`*^9, {3.98239439449079*^9, 
   3.982394404806398*^9}, 3.982396430588045*^9, {3.9823999159585457`*^9, 
   3.982399920571399*^9}, 3.982400498444202*^9, {3.992415996806819*^9, 
   3.992416002508229*^9}, {3.992416368539976*^9, 3.992416371091684*^9}, {
   3.994579898765542*^9, 3.994579932393165*^9}, {3.994600223461516*^9, 
   3.994600227928746*^9}, {3.994601171738618*^9, 3.994601174236541*^9}, {
   3.9946072533887978`*^9, 3.99460733721558*^9}, 3.994607368241292*^9, {
   3.997363615018749*^9, 3.997363638765316*^9}, {3.998247359638905*^9, 
   3.998247378224805*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2c0abb7f-e3bf-4ac2-bc4e-cc3482f49f5d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Moves", "Section",
 CellChangeTimes->{{3.9973633116219068`*^9, 
  3.99736331559134*^9}},ExpressionUUID->"8fddc597-2ab0-4ee1-8b62-\
f107105906cf"],

Cell[CellGroupData[{

Cell["Twisted functions", "Subsection",
 CellChangeTimes->{{3.972666477042457*^9, 3.972666494491078*^9}, 
   3.982213085111939*^9},ExpressionUUID->"0021bec3-3622-45a7-9669-\
3f4e78fbf144"],

Cell[BoxData[
 RowBox[{
  RowBox[{"categoriseTwists", "[", 
   RowBox[{"twistFactors_", ",", "endpoints_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "prefactorList", ",", "integrandList", ",", "eptsFlattened", ",", 
      "integrandEptsList", ",", "integrandBtsList"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "*", " ", "identifies", " ", "the", " ", "twist", " ", "factors", " ", 
      "that", " ", "do", " ", "not", " ", "have", " ", "any", " ", 
      "integration", " ", "variable", " ", "dependence"}], " ", "**)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"prefactorList", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"testForVars", "[", 
           RowBox[{"twistFactors", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], "]"}], ",", 
          RowBox[{"twistFactors", "[", 
           RowBox[{"[", "ii", "]"}], "]"}], ",", "Nothing"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", 
          RowBox[{"Length", "[", "twistFactors", "]"}]}], "}"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "*", " ", "identifies", " ", "the", " ", "twist", " ", "factors", " ", 
       "that", " ", "have", " ", "any", " ", "integration", " ", "variable", 
       " ", "dependence"}], " ", "**)"}], "\[IndentingNewLine]", 
     RowBox[{"integrandList", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"twistFactors", ",", "prefactorList"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "*", " ", "identifies", " ", "the", " ", "twist", " ", "factors", " ", 
       "that", " ", "are", " ", "also", " ", "endpoints"}], " ", "**)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"eptsFlattened", "=", 
      RowBox[{"Cases", "[", 
       RowBox[{"endpoints", ",", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{"a___", ",", 
           RowBox[{"variety__", "==", "0"}], ",", "b___"}], "]"}], ":>", 
         "variety"}], ",", "Infinity"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"integrandEptsList", "=", 
      RowBox[{"Intersection", "[", 
       RowBox[{"eptsFlattened", ",", "integrandList"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"integrandBtsList", "=", 
      RowBox[{"Complement", "[", 
       RowBox[{"integrandList", ",", "integrandEptsList"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"{", 
       RowBox[{"prefactorList", ",", "integrandBtsList"}], "}"}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{
  3.980507177994153*^9, {3.982400425161224*^9, 3.982400430003332*^9}, {
   3.982400530658677*^9, 3.9824005366377*^9}, {3.994601178774328*^9, 
   3.994601181873661*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"10caa88a-10f8-4473-bcb3-22d9be68bd23"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", " ", "function", " ", "to", " ", "trigger", " ", "all", " ", "twisted",
    " ", "behaviour"}], " ", "**)"}]], "Input",
 CellChangeTimes->{{3.972733750215273*^9, 3.97273378634426*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b7ebc946-9c7c-48af-b68e-aa8027789896"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistor", "[", 
   RowBox[{"expr_", ",", "word_", ",", "endpoints_List"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"twistFactors", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"Numerator", "[", "expr", "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "a_", ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]_", "/;", 
             RowBox[{"\[Epsilon]", "=!=", 
              RowBox[{"-", "1"}]}]}], ")"}]}], ":>", 
          RowBox[{"Factor", "[", "a", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ",", "prefactorResults", 
      ",", "twistedBptsAbtEptsResults", ",", "prefactorList", ",", 
      "integrandBtsList", ",", "twistedBptAbtEptResults"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "*", " ", "seperates", " ", "out", " ", "the", " ", "twist", " ", 
       "factors", " ", "into", " ", "prefactors"}], ",", " ", 
      RowBox[{"twisted", " ", "branch", " ", "points"}], ",", " ", 
      RowBox[{"and", " ", "twisted", " ", "endpoints"}]}], " ", "**)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"prefactorList", ",", "integrandBtsList"}], "}"}], "=", 
      RowBox[{"categoriseTwists", "[", 
       RowBox[{"twistFactors", ",", "endpoints"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "*", " ", "triggers", " ", "the", " ", "twist", " ", "factors", " ", 
       "with", " ", "no", " ", "integration", " ", "variable", " ", 
       "dependence"}], " ", "**)"}], "\[IndentingNewLine]", 
     RowBox[{"prefactorResults", "=", 
      RowBox[{"prefactors", "[", 
       RowBox[{"expr", ",", "word", ",", "endpoints", ",", "prefactorList"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "*", " ", "triggers", " ", "the", " ", "twisted", " ", "branch", " ", 
       "points", " ", "about", " ", "endpoints"}], " ", "**)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"twistedBptAbtEptResults", "=", 
      RowBox[{"twistedBptAbtEpt", "[", 
       RowBox[{
       "expr", ",", "word", ",", "endpoints", ",", "integrandBtsList"}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"*", " ", "triggers", " ", "the", " ", "twist"}], "  ", "**)"}],
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"prefactorResults", ",", "twistedBptAbtEptResults"}], "]"}], "//.",
       "decomposeIntegral"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.972667895828842*^9, 3.972667964012074*^9}, {
   3.9726680440213327`*^9, 3.972668085373583*^9}, {3.97266817249997*^9, 
   3.972668203408039*^9}, {3.972668303056339*^9, 3.972668303281419*^9}, {
   3.972670550180958*^9, 3.972670551769579*^9}, {3.97267089867962*^9, 
   3.972670913503796*^9}, {3.972671692470818*^9, 3.9726716946260147`*^9}, {
   3.9727340172781353`*^9, 3.9727340310518713`*^9}, {3.972734139162223*^9, 
   3.972734247311277*^9}, {3.972734371178318*^9, 3.9727345344339237`*^9}, {
   3.972734619449527*^9, 3.9727346309446783`*^9}, {3.972734686175242*^9, 
   3.972734779764102*^9}, {3.9727348304717607`*^9, 3.972734832100325*^9}, {
   3.972734866857479*^9, 3.972734870424438*^9}, {3.972734990568396*^9, 
   3.9727351485996428`*^9}, {3.97273519568213*^9, 3.972735240640478*^9}, {
   3.972735299898382*^9, 3.9727353000499983`*^9}, {3.972735340826033*^9, 
   3.972735343205607*^9}, {3.972735383137434*^9, 3.972735387736534*^9}, {
   3.972735431364532*^9, 3.972735443886216*^9}, {3.972735486132259*^9, 
   3.9727355673457336`*^9}, {3.972735609594188*^9, 3.972735666700356*^9}, {
   3.972735968061001*^9, 3.972736015733125*^9}, 3.972736061405948*^9, {
   3.972736159022196*^9, 3.97273629816719*^9}, {3.972738686456439*^9, 
   3.97273871620162*^9}, {3.972739443129221*^9, 3.972739517776492*^9}, {
   3.972739676176546*^9, 3.972739680283689*^9}, {3.97273974013161*^9, 
   3.972739762423545*^9}, {3.972742396520061*^9, 3.972742409245653*^9}, {
   3.972742552191181*^9, 3.972742557078649*^9}, 3.972752818466899*^9, {
   3.9729979168406057`*^9, 3.972997919724055*^9}, 3.9729980534095783`*^9, {
   3.9731550035195513`*^9, 3.973155010629239*^9}, 3.973163795364946*^9, {
   3.980507174609074*^9, 3.980507183502658*^9}, {3.992416447178307*^9, 
   3.992416470389222*^9}, 3.992416587372798*^9, 3.992416709012669*^9, {
   3.997363615732386*^9, 3.997363638766109*^9}, 3.998249685979262*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"2f52e914-e640-430d-acb1-745655eaec10"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"*", "  ", "twisted", " ", "prefactors"}], " ", "**)"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"0554df35-545b-4012-ab8e-a32153c83b0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prefactors", "[", 
   RowBox[{
   "expr_", ",", "word_", ",", "endpoints_List", ",", "prefactorList_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"prefactorsOutput", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", ",", 
          RowBox[{"word", "/.", 
           RowBox[{
            RowBox[{"ct", "[", "a___", "]"}], ":>", 
            RowBox[{"ct", "[", 
             RowBox[{"a", ",", 
              RowBox[{"Log", "[", 
               RowBox[{"prefactorList", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "]"}]}], "]"}]}]}], ",", 
          "endpoints"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"jj", ",", 
          RowBox[{"Length", "[", "prefactorList", "]"}]}], "}"}]}], "]"}]}], 
     "}"}], ",", "\[IndentingNewLine]", "prefactorsOutput"}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.972667480801639*^9, 3.972667523471528*^9}, {
   3.972667774529333*^9, 3.972667783762166*^9}, {3.972668396186908*^9, 
   3.972668448223703*^9}, {3.972669391122218*^9, 3.972669442330858*^9}, {
   3.9726705104370003`*^9, 3.972670534910077*^9}, {3.972670572941028*^9, 
   3.972670582791834*^9}, 3.972670640477284*^9, {3.972670682552785*^9, 
   3.972670757488196*^9}, {3.972670790984424*^9, 3.972670793528668*^9}, {
   3.97267119098069*^9, 3.972671205109234*^9}, {3.972671248516333*^9, 
   3.97267125286237*^9}, {3.972671556123699*^9, 3.972671581861322*^9}, {
   3.972671680082005*^9, 3.972671685521784*^9}, 3.972733873748612*^9, {
   3.972734261937476*^9, 3.972734267511643*^9}, {3.972734304225133*^9, 
   3.972734343898801*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c4f5a94d-7f8c-414c-8a8e-7fd6fd7239f0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "*", " ", "twisted", " ", "branchpoints", " ", "about", " ", "endpoint"}], 
  " ", "**)"}]], "Input",
 CellChangeTimes->{{3.972666542365425*^9, 3.972666547271172*^9}, {
  3.972666593724848*^9, 3.972666595304615*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"a16a281a-1bb9-4159-a0b8-d3a8b8fe39ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"twistedBptAbtEpt", "[", 
   RowBox[{
   "expr_", ",", "word_", ",", "endpoints_List", ",", "integrandBtsList_"}], 
   "]"}], ":=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mapping", "=", 
       RowBox[{"setGeneralEndpoints", "[", "endpoints", "]"}]}], ",", 
      "prefactorsOutput"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"prefactorsOutput", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", ",", 
         RowBox[{"word", "/.", 
          RowBox[{
           RowBox[{"ct", "[", "a___", "]"}], ":>", 
           RowBox[{"ct", "[", 
            RowBox[{"a", ",", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"integrandBtsList", "[", 
                RowBox[{"[", "jj", "]"}], "]"}], "//.", "mapping"}], "]"}]}], 
            "]"}]}]}], ",", 
         RowBox[{"parameterizeVanishingCycle", "[", 
          RowBox[{"endpoints", ",", 
           RowBox[{"integrandBtsList", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jj", ",", 
         RowBox[{"Length", "[", "integrandBtsList", "]"}]}], "}"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.972738797016206*^9, 3.972738801583141*^9}, {
   3.972738844551386*^9, 3.972738848053368*^9}, 3.972739121329043*^9, 
   3.972739260058234*^9, {3.972739298459182*^9, 3.972739336661586*^9}, {
   3.972739396965135*^9, 3.972739424507099*^9}, {3.972740104988953*^9, 
   3.972740113193619*^9}, {3.972740164488624*^9, 3.972740181846593*^9}, {
   3.972740220426126*^9, 3.972740238486449*^9}, {3.9727697989962997`*^9, 
   3.9727698144129133`*^9}, {3.972997833670286*^9, 3.9729978346101513`*^9}, {
   3.9741955168445873`*^9, 3.974195523971272*^9}, {3.994580034749795*^9, 
   3.994580040242996*^9}, {3.99460024088018*^9, 3.994600241306436*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"2746c6af-55ba-44f6-ad2e-bbae9514448d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Input and output manipulation", "Section",
 CellChangeTimes->{{3.9725741504683228`*^9, 3.972574154555893*^9}, {
  3.972752574368237*^9, 3.972752579013426*^9}, {3.982213090624778*^9, 
  3.982213098279752*^9}, {3.997363416006444*^9, 
  3.997363418621369*^9}},ExpressionUUID->"1f21e422-025c-467a-ab67-\
6c9ecd4de980"],

Cell["\<\
The endpoint conditions passed to generateSymbol should be kept finite. To \
evaluate an integral with an endpoint at infinity, one should first introduce \
a finite symbolic endpoint, construct the symbol, and only afterwards take \
the endpoint to infinity. In particular, Infinity should not be supplied \
directly inside cap[...].\
\>", "Text",
 CellChangeTimes->{
  3.998394181191087*^9},ExpressionUUID->"04f2b37f-d0e2-4792-8ff6-\
5d241ba50da6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"incrementSymbolDepth", "[", 
    RowBox[{"expr_", ",", "endpoints_List", ",", "operation_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"parsed", ",", 
       RowBox[{"n", "=", 
        RowBox[{"Length", "[", "operation", "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"parsed", "[", "0", "]"}], "=", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"expr", ",", 
           RowBox[{"ct", "[", "]"}], ",", "endpoints"}], "}"}], "}"}], "//.", 
        "decomposeIntegral"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"parsed", "[", "ii", "]"}], "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"operation", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], "@@@", 
            RowBox[{"parsed", "[", 
             RowBox[{"ii", "-", "1"}], "]"}]}], ",", "1"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"parsed", "[", "n", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "generateSymbol", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\"\<Method\>\"", "->", "\"\<Factor\>\""}], ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "False"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generateSymbol", "[", 
    RowBox[{"expr_", ",", "endpoints_", ",", "symbolOrder_", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"method", "=", 
        RowBox[{"OptionValue", "[", "\"\<Method\>\"", "]"}]}], ",", 
       RowBox[{"parallelize", "=", 
        RowBox[{"OptionValue", "[", "\"\<Parallelize\>\"", "]"}]}]}], "}"}], 
     ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"method", "===", "\"\<Term by term\>\""}], ",", 
       RowBox[{"generateSymbolTermByTerm", "[", 
        RowBox[{
        "expr", ",", "endpoints", ",", "symbolOrder", ",", "parallelize"}], 
        "]"}], ",", 
       RowBox[{"generateSymbolFactor", "[", 
        RowBox[{
        "expr", ",", "endpoints", ",", "symbolOrder", ",", "parallelize"}], 
        "]"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"generateSymbolFactor", "[", 
    RowBox[{
    "expr_", ",", "endpoints_", ",", "symbolOrder_", ",", "parallelize_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{"temp", ","}], "*)"}], 
      RowBox[{"rawResult", ",", "cleanedResult", ",", 
       RowBox[{"integrand", "=", 
        RowBox[{"Factor", "[", "expr", "]"}]}], ",", "vars"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "*", " ", "check", " ", "the", " ", "format", " ", "of", " ", "the", 
       " ", "input"}], " ", "**)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Numerator", "[", "integrand", "]"}], 
           RowBox[{"Denominator", "[", "integrand", "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", "a_", ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"exp_", "/;", 
             RowBox[{"exp", "=!=", "\[Epsilon]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{
         "Print", "[", 
          "\"\<Incorrect input: integrand should only contain terms with \
exponents: {-1,1,\[Epsilon]}\>\"", "]"}], "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ordering", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{"endpoints", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"var_", ",", "low_", ",", "upp_"}], "}"}], ":>", "var"}]}],
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"parallelize", "===", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"rawResult", "=", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"incrementSymbolDepth", "[", 
              RowBox[{"integrand", ",", "endpoints", ",", "#"}], "]"}], "&"}],
             "/@", 
            RowBox[{"movesList", "[", "symbolOrder", "]"}]}], ",", "1"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rawResult", "=", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"ParallelMap", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"incrementSymbolDepth", "[", 
                RowBox[{"integrand", ",", "endpoints", ",", "#"}], "]"}], 
               "&"}], ",", 
              RowBox[{"movesList", "[", "symbolOrder", "]"}]}], "]"}], ",", 
            "1"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"cleanedResult", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rawResult", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], "/.", 
             RowBox[{"\[Epsilon]", "->", "0"}]}], ")"}], "*", 
           RowBox[{"rawResult", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], "//.", 
         "splitlogs"}], "//", "Expand"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "cleanedResult", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "*", " ", "Use", " ", "this", " ", "when", " ", "the", " ", "integrand", 
     " ", "is", " ", "better", " ", "expressed", " ", "as", " ", "a", " ", 
     "sum", " ", "of", " ", "many", " ", "dlog", " ", 
     RowBox[{"forms", ".", "The"}], " ", "individual", " ", "terms", " ", 
     "need", " ", "not", " ", "define", " ", "convergent", " ", "integrals"}],
     ",", " ", 
    RowBox[{
    "provided", " ", "that", " ", "their", " ", "divergences", " ", "cancel", 
     " ", "in", " ", "the", " ", "full", " ", 
     RowBox[{"sum", ".", " ", "In"}], " ", "particular"}], ",", " ", 
    RowBox[{
     RowBox[{
     "this", " ", "occurs", " ", "for", " ", "the", " ", "cosmological"}], 
     "-", 
     RowBox[{"correlator", " ", "integrands", " ", "considered", " ", 
      RowBox[{"below", ".", " ", "Since"}], " ", "the", " ", "algorithm", " ",
       "constructs", " ", "the", " ", "symbol", " ", "directly", " ", "from", 
      " ", "discontinuities", " ", "rather", " ", "than", " ", "integrating", 
      " ", "each", " ", "term", " ", "separately"}]}], ",", 
    RowBox[{
     RowBox[{"these", " ", "term"}], "-", "by", "-", 
     RowBox[{
     "term", " ", "divergences", " ", "do", " ", "not", " ", "affect", " ", 
      "the", " ", 
      RowBox[{"result", "."}]}]}]}], "**)"}], 
  RowBox[{
   RowBox[{"generateSymbolTermByTerm", "[", 
    RowBox[{
    "expr_", ",", "endpoints_", ",", "symbolOrder_", ",", "parallelize_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"temp", ",", 
       RowBox[{"termsList", "=", 
        RowBox[{"Cases", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "expr", "]"}], ",", 
          RowBox[{
           FractionBox["a__", "b__"], ":>", 
           FractionBox["a", "b"]}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], ",", "symbList", ",", 
       "cleanedResult"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"temp", "=", 
       RowBox[{
       "PrintTemporary", "[", "\"\<Generating symbol terms\>\"", "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"symbList", "=", 
       RowBox[{"Monitor", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"generateSymbolFactor", "[", 
            RowBox[{
             RowBox[{"termsList", "[", 
              RowBox[{"[", "nn", "]"}], "]"}], ",", "endpoints", ",", 
             "symbolOrder", ",", "parallelize"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"nn", ",", 
             RowBox[{"Length", "[", "termsList", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"nn", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "termsList", "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"NotebookDelete", "[", "temp", "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"cleanedResult", "=", 
       RowBox[{"expandFactored", "[", 
        RowBox[{"Total", "[", "symbList", "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "cleanedResult", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.993018526660214*^9, 3.99301853844654*^9}, {
   3.993018574855915*^9, 3.993018772913363*^9}, {3.99301919304778*^9, 
   3.9930192414882097`*^9}, {3.993019474807065*^9, 3.9930195637722588`*^9}, 
   3.993020260103292*^9, {3.993208336414927*^9, 3.993208347475098*^9}, 
   3.993208398086256*^9, {3.997363272323867*^9, 3.997363282846082*^9}, {
   3.997363616363502*^9, 3.997363638768322*^9}, {3.998247493377715*^9, 
   3.998247538769526*^9}, {3.998394010846011*^9, 
   3.998394073133554*^9}},ExpressionUUID->"0c7a968c-df25-454e-9c21-\
97d50e2ee537"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Chapter",
 CellChangeTimes->{{3.997363431184874*^9, 
  3.997363433351473*^9}},ExpressionUUID->"24ca63bf-6058-4ad1-bc8b-\
d958ecd5a251"],

Cell[CellGroupData[{

Cell["Generic examples", "Section",
 CellChangeTimes->{{3.982382794689309*^9, 3.982382796773981*^9}, {
  3.997363709726088*^9, 3.997363726540283*^9}, {3.99824793905381*^9, 
  3.998247940220812*^9}},ExpressionUUID->"9b48f390-015f-4bd4-930f-\
ba9944265baf"],

Cell[CellGroupData[{

Cell["\[Omega]1: three integration variables with independent twists", \
"Subsection",
 CellChangeTimes->{{3.973070081280056*^9, 3.973070084603244*^9}, {
  3.973070406257907*^9, 3.973070431478447*^9}, {3.998247634226241*^9, 
  3.9982476357325277`*^9}, {3.9982479517176723`*^9, 3.998247954133233*^9}, {
  3.9982480272991667`*^9, 
  3.998248027861308*^9}},ExpressionUUID->"2f86335b-a0f1-4674-94cf-\
6a450d9a2349"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endpoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "a1"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "b1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "a2"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "b2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "a3"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "b3"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalization", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "c13"}], " ", "c22", " ", "c31"}], "+", 
    RowBox[{"c12", " ", "c23", " ", "c31"}], "+", 
    RowBox[{"c13", " ", "c21", " ", "c32"}], "-", 
    RowBox[{"c11", " ", "c23", " ", "c32"}], "-", 
    RowBox[{"c12", " ", "c21", " ", "c33"}], "+", 
    RowBox[{"c11", " ", "c22", " ", "c33"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]1", "=", 
    RowBox[{"normalization", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d11", " ", "x1"}], "+", 
          RowBox[{"d12", " ", "x2"}], "+", 
          RowBox[{"d13", " ", "x3"}], "+", "t1"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d21", " ", "x1"}], "+", 
          RowBox[{"d22", " ", "x2"}], "+", 
          RowBox[{"d23", " ", "x3"}], "+", "t2"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d31", " ", "x1"}], "+", 
          RowBox[{"d32", " ", "x2"}], "+", 
          RowBox[{"d33", " ", "x3"}], "+", "t3"}], ")"}], "\[Epsilon]"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c11", " ", "x1"}], "+", 
         RowBox[{"c12", " ", "x2"}], "+", 
         RowBox[{"c13", " ", "x3"}], "+", "r1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c21", " ", "x1"}], "+", 
         RowBox[{"c22", " ", "x2"}], "+", 
         RowBox[{"c23", " ", "x3"}], "+", "r2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c31", " ", "x1"}], "+", 
         RowBox[{"c32", " ", "x2"}], "+", 
         RowBox[{"c33", " ", "x3"}], "+", "r3"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]1orderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]1", ",", "endpoints", ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.973070093493159*^9, 3.973070114663165*^9}, 
   3.973070539575386*^9, {3.9731727465181026`*^9, 3.973172769387517*^9}, {
   3.973174705001972*^9, 3.97317471858499*^9}, 3.974455389783134*^9, 
   3.978454026973732*^9, 3.982059811169384*^9, 3.982061139717465*^9, {
   3.982383096650584*^9, 3.982383117531327*^9}, 3.992416105454674*^9, {
   3.992529145477472*^9, 3.992529145890928*^9}, {3.993020056100562*^9, 
   3.993020096127776*^9}, {3.993020133456614*^9, 3.993020151975377*^9}, 
   3.993020183286304*^9, 3.993020271066049*^9, {3.993020306851527*^9, 
   3.993020310900717*^9}, 3.993208264423119*^9, {3.998247560469692*^9, 
   3.998247578772731*^9}, {3.998247647889268*^9, 
   3.998247727859799*^9}},ExpressionUUID->"2b78edd6-b2b9-4778-9a58-\
0764099de712"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega]2: three integration variables with dependent twists", \
"Subsection",
 CellChangeTimes->{{3.973070149505682*^9, 3.973070151122587*^9}, {
  3.973070415428228*^9, 3.973070439647725*^9}, {3.998247697124906*^9, 
  3.9982477002973547`*^9}},ExpressionUUID->"c07e8154-32c6-4578-b1ce-\
2572762ce40f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endpoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "a1"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "b1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "a2"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "b2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "a3"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "b3"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalization", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "c13"}], " ", "c22", " ", "c31"}], "+", 
    RowBox[{"c12", " ", "c23", " ", "c31"}], "+", 
    RowBox[{"c13", " ", "c21", " ", "c32"}], "-", 
    RowBox[{"c11", " ", "c23", " ", "c32"}], "-", 
    RowBox[{"c12", " ", "c21", " ", "c33"}], "+", 
    RowBox[{"c11", " ", "c22", " ", "c33"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]2", "=", 
    RowBox[{"normalization", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "x1"}], "+", 
          RowBox[{"d2", " ", "x2"}], "+", 
          RowBox[{"d3", " ", "x3"}], "+", "t1"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "x1"}], "+", 
          RowBox[{"d2", " ", "x2"}], "+", 
          RowBox[{"d3", " ", "x3"}], "+", "t2"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "x1"}], "+", 
          RowBox[{"d2", " ", "x2"}], "+", 
          RowBox[{"d3", " ", "x3"}], "+", "t3"}], ")"}], "\[Epsilon]"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c11", " ", "x1"}], "+", 
         RowBox[{"c12", " ", "x2"}], "+", 
         RowBox[{"c13", " ", "x3"}], "+", "r1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c21", " ", "x1"}], "+", 
         RowBox[{"c22", " ", "x2"}], "+", 
         RowBox[{"c23", " ", "x3"}], "+", "r2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c31", " ", "x1"}], "+", 
         RowBox[{"c32", " ", "x2"}], "+", 
         RowBox[{"c33", " ", "x3"}], "+", "r3"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]2orderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]2", ",", "endpoints", ",", "0"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.973070156876427*^9, 3.973070184837901*^9}, {
   3.973070555785406*^9, 3.9730705613896093`*^9}, {3.9731727380880833`*^9, 
   3.973172743868963*^9}, 3.98206140843451*^9, 3.982062506948958*^9, 
   3.987742027711648*^9, {3.987742085552754*^9, 3.987742133335868*^9}, {
   3.99241752770755*^9, 3.992417531202201*^9}, {3.992417641890408*^9, 
   3.992417643349659*^9}, {3.993020317053382*^9, 3.993020347864566*^9}, {
   3.998247751258671*^9, 3.9982478112469673`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"0accdf78-7cdd-4526-b709-4aec21153e37"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega]3: three integration variables with perpendicular twists", \
"Subsection",
 CellChangeTimes->{{3.973070149505682*^9, 3.973070151122587*^9}, {
  3.973070192655697*^9, 3.973070192726448*^9}, {3.973070447939784*^9, 
  3.973070466245488*^9}, {3.998247821402781*^9, 
  3.9982478224866734`*^9}},ExpressionUUID->"be208207-6a21-4580-ac28-\
c62540967fa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endpoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "a1"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "b1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "a2"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "b2"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x3", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "a3"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x3", "==", "b3"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalization", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "c13"}], " ", "c22", " ", "c31"}], "+", 
    RowBox[{"c12", " ", "c23", " ", "c31"}], "+", 
    RowBox[{"c13", " ", "c21", " ", "c32"}], "-", 
    RowBox[{"c11", " ", "c23", " ", "c32"}], "-", 
    RowBox[{"c12", " ", "c21", " ", "c33"}], "+", 
    RowBox[{"c11", " ", "c22", " ", "c33"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]3", "=", 
    RowBox[{"normalization", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "x1"}], "+", "t1"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d2", " ", "x2"}], "+", "t2"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d3", " ", "x3"}], "+", "t3"}], ")"}], "\[Epsilon]"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c11", " ", "x1"}], "+", 
         RowBox[{"c12", " ", "x2"}], "+", 
         RowBox[{"c13", " ", "x3"}], "+", "r1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c21", " ", "x1"}], "+", 
         RowBox[{"c22", " ", "x2"}], "+", 
         RowBox[{"c23", " ", "x3"}], "+", "r2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c31", " ", "x1"}], "+", 
         RowBox[{"c32", " ", "x2"}], "+", 
         RowBox[{"c33", " ", "x3"}], "+", "r3"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]3orderSymb", "[", "0", "]"}], "=", 
    RowBox[{"generateSymbol", "[", 
     RowBox[{"\[Omega]3", ",", "endpoints", ",", "0"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", " ", "use", " ", "\"\<Parallelize\>\""}], "->", 
    RowBox[{
    "True", " ", "setting", " ", "for", " ", "quicker", " ", "computation", 
     " ", "at", " ", "order", " ", 
     SuperscriptBox["\[Epsilon]", "1"]}]}], " ", 
   "**)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]3orderSymb", "[", "1", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]3", ",", "endpoints", ",", "1", ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.973070156876427*^9, 3.973070207196829*^9}, 
   3.97307056847472*^9, {3.973070717672695*^9, 3.973070719355907*^9}, {
   3.973164582808206*^9, 3.97316458611837*^9}, {3.973237410510658*^9, 
   3.973237416500777*^9}, {3.978452542757928*^9, 3.978452547358451*^9}, 
   3.982062518230998*^9, {3.993020367111532*^9, 3.993020401201191*^9}, {
   3.9982478650432568`*^9, 3.998247866236711*^9}, {3.998248128695984*^9, 
   3.9982483021518908`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"a47b612a-3cad-4f3c-bd1e-80efa282f556"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega]4: two integration variables with independent twists", \
"Subsection",
 CellChangeTimes->{{3.973070212378942*^9, 3.973070214093228*^9}, {
  3.973070469455831*^9, 3.973070482095875*^9}, {3.998248010439968*^9, 
  3.998248020023365*^9}},ExpressionUUID->"5954ff4e-3ed1-4aad-9288-\
c3adc1f3893e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endpoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "a1"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "b1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "a2"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "b2"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalization", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c12", " ", "c21"}], "-", 
      RowBox[{"c11", " ", "c22"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]4", "=", 
    RowBox[{"normalization", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d11", " ", "x1"}], "+", 
          RowBox[{"d12", " ", "x2"}], "+", "t1"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d21", " ", "x1"}], "+", 
          RowBox[{"d22", " ", "x2"}], "+", "t2"}], ")"}], "\[Epsilon]"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c11", " ", "x1"}], "+", 
         RowBox[{"c12", " ", "x2"}], "+", "r1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c21", " ", "x1"}], "+", 
         RowBox[{"c22", " ", "x2"}], "+", "r2"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]4orderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]4", ",", "endpoints", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]4orderSymb", "[", "3", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]4", ",", "endpoints", ",", "3", ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.97307024282299*^9, 3.973070276415695*^9}, {
   3.9731555950134087`*^9, 3.97315559716576*^9}, {3.9731633898890653`*^9, 
   3.973163426378622*^9}, 3.97419554440269*^9, 3.978453471556443*^9, 
   3.982062524674026*^9, {3.998248323976294*^9, 3.998248417696965*^9}, 
   3.998248956671412*^9},ExpressionUUID->"c6b74427-be0c-44a5-8d3f-\
c9204d52e3b5"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Omega]5: two integration variables with dependent twists", \
"Subsection",
 CellChangeTimes->{{3.973070212378942*^9, 3.973070214093228*^9}, 
   3.973070323477458*^9, {3.97307048468834*^9, 3.973070491429231*^9}, {
   3.99824801367658*^9, 
   3.998248016641934*^9}},ExpressionUUID->"160c8beb-6da8-4a25-b3ed-\
f55367997c33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"endpoints", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "a1"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x1", "==", "b1"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "a2"}], "]"}], ",", 
       RowBox[{"cap", "[", 
        RowBox[{"x2", "==", "b2"}], "]"}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normalization", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c12", " ", "c21"}], "-", 
      RowBox[{"c11", " ", "c22"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]5", "=", 
    RowBox[{"normalization", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x1", "+", "t1"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x2", "+", "t2"}], ")"}], "\[Epsilon]"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d1", " ", "x1"}], "+", 
          RowBox[{"d2", " ", "x2"}], "+", "t3"}], ")"}], "\[Epsilon]"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c11", " ", "x1"}], "+", 
         RowBox[{"c12", " ", "x2"}], "+", "r1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"c21", " ", "x1"}], "+", 
         RowBox[{"c22", " ", "x2"}], "+", "r2"}], ")"}]}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]5orderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]5", ",", "endpoints", ",", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]5orderSymb", "[", "1", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]5", ",", "endpoints", ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]5orderSymb", "[", "2", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]5", ",", "endpoints", ",", "2", ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]5orderSymb", "[", "3", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{"\[Omega]5", ",", "endpoints", ",", "3", ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.97307024282299*^9, 3.9730703063286467`*^9}, 
   3.973070642510833*^9, {3.974455404211801*^9, 3.974455408921199*^9}, {
   3.978451812089231*^9, 3.978451818273356*^9}, {3.97845259866599*^9, 
   3.978452601148822*^9}, 3.978456726623416*^9, 3.9820596160063257`*^9, 
   3.982061169710051*^9, {3.982392621426223*^9, 3.982392625246373*^9}, {
   3.992417352371659*^9, 3.99241735785827*^9}, {3.992424963094529*^9, 
   3.992424975155553*^9}, {3.992425120081678*^9, 3.9924251559168577`*^9}, 
   3.992425322100006*^9, 3.992425504253597*^9, {3.993022052326766*^9, 
   3.993022062428011*^9}, 3.993112092418141*^9, {3.994580072075527*^9, 
   3.994580078255619*^9}, 3.994589622530567*^9, 3.994599981678257*^9, 
   3.99460011842484*^9, {3.994600276878429*^9, 3.99460027898315*^9}, {
   3.994830757291269*^9, 3.994830758671432*^9}, {3.9982484334624357`*^9, 
   3.998248529227552*^9}, {3.9982489631523943`*^9, 
   3.998248965040413*^9}},ExpressionUUID->"ca4569d3-4b7f-4f8a-ba31-\
1f29ed7b038c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cosmological correlator graphs", "Section",
 CellChangeTimes->{{3.97307014142134*^9, 3.973070144878281*^9}, {
  3.982392265849586*^9, 
  3.982392272246974*^9}},ExpressionUUID->"d063d2b7-0a48-430f-b798-\
4ae7c1f05896"],

Cell["\<\
To run the following examples, first place this notebook in the same file as \
\[OpenCurlyDoubleQuote]ccIntegrands.m\[CloseCurlyDoubleQuote] and run the \
command immediately below this one. The file \
\[OpenCurlyDoubleQuote]ccIntegrands.m\[CloseCurlyDoubleQuote] is a modified \
version of auxiliary code attached to 2606.13627 that is primarily used to \
generate figures and integrands for a specified graph.\
\>", "Text",
 CellChangeTimes->{{3.998249186117333*^9, 3.99824926622625*^9}, {
  3.998249310566092*^9, 3.998249400831523*^9}, {3.998393326318845*^9, 
  3.998393414040682*^9}},ExpressionUUID->"2be0ca92-004e-45cf-a7b1-\
f742c1459569"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "ccIntegrands`"}]}], "Input",
 CellChangeTimes->{{3.9982498918225317`*^9, 3.998249910682412*^9}, {
  3.998393250702304*^9, 
  3.998393324084754*^9}},ExpressionUUID->"a8ed2e43-4cad-43bb-8d5d-\
38f77413a0a0"],

Cell[CellGroupData[{

Cell["Examples included in the paper", "Subsection",
 CellChangeTimes->{{3.998111464037774*^9, 
  3.998111469908893*^9}},ExpressionUUID->"56efb02d-5fc7-4001-94e7-\
a4e284784e6c"],

Cell[CellGroupData[{

Cell["3-loop banana graph", "Subsubsection",
 CellChangeTimes->{{3.998109656063353*^9, 3.9981096671050878`*^9}, {
  3.998109787511532*^9, 
  3.998109789386701*^9}},ExpressionUUID->"cc7881fd-6703-4d5c-8082-\
5bb7d9586791"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"1", "\[UndirectedEdge]", "2"}]}], "}"}]}], ";", 
  RowBox[{"ccGraph", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.998109676811179*^9, 3.99810967823977*^9}, 
   3.998109781369216*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"8e82ebee-67bf-4be3-bb1f-83149504abe8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2}, {Null, {{1, 2}, {1, 2}, {1, 2}, {1, 2}}, Automatic}, {
      EdgeLabels -> {
        UndirectedEdge[1, 2, 3] -> $CellContext`yy[3], 
         UndirectedEdge[1, 2, 4] -> $CellContext`yy[4], 
         UndirectedEdge[1, 2, 2] -> $CellContext`yy[2], 
         UndirectedEdge[1, 2, 1] -> $CellContext`yy[1]}, 
       VertexLabels -> {2 -> $CellContext`xx[2], 1 -> $CellContext`xx[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Arrowheads[0.], 
          ArrowBox[
           BezierCurveBox[{{1., 0.}, {
            0.5000000000000006, -0.16444074718311627`}, {0., 
            1.2246467991473532`*^-16}}], 0.01273]}, InsetBox[
          FormBox[
           SubscriptBox["y", "1"],
           TraditionalForm], {0.5000000000000001, -0.07}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[
           BezierCurveBox[{{1., 0.}, {
            0.49999999999998584`, -0.054978669647312614`}, {0., 
            1.2246467991473532`*^-16}}], 0.01273]}, InsetBox[
          FormBox[
           SubscriptBox["y", "2"],
           TraditionalForm], {0.5000000000000001, -0.023333333333333428}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[
           BezierCurveBox[{{1., 0.}, {0.49999999999998607`, 
            0.0549786696473126}, {0., 1.2246467991473532`*^-16}}], 0.01273]}, 
         InsetBox[
          FormBox[
           SubscriptBox["y", "3"],
           TraditionalForm], {0.5, 0.023333333333333428}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[
           BezierCurveBox[{{1., 0.}, {0.5000000000000001, 
            0.16444074718311646`}, {0., 1.2246467991473532`*^-16}}], 
           0.01273]}, InsetBox[
          FormBox[
           SubscriptBox["y", "4"],
           TraditionalForm], {0.5000000000000001, 0.07000000000000012}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{1., 0.}, 0.01273], InsetBox[
          FormBox[
           SubscriptBox["x", "1"],
           TraditionalForm], Offset[{2, 2}, {1.01273, 0.01273}], ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.2246467991473532`*^-16}, 0.01273], InsetBox[
          FormBox[
           SubscriptBox["x", "2"],
           TraditionalForm], Offset[{2, 2}, {0.01273, 0.012730000000000123}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.998109679713696*^9, 3.998109782006703*^9, 
  3.998214726972041*^9, 3.998249919540441*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"eae24821-9247-4c34-a277-d2ddc8fc5e8f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bananaOrderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "0", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.998214731701926*^9, 3.998214748486765*^9}, {
   3.9982148594306097`*^9, 3.998214889892857*^9}, {3.998248555531296*^9, 
   3.9982485739761453`*^9}, 3.998248757155773*^9, {3.9982499204767733`*^9, 
   3.998249928974284*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"08fdecb7-ebc7-4dd3-82c5-35bbbe10d33f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bananaOrderSymb", "[", "11", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "11", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9982487802774343`*^9, 
  3.998248782436214*^9}},ExpressionUUID->"a5840f8a-e380-4a93-9cae-\
b4dd5302e2a9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Acnode graph", "Subsubsection",
 CellChangeTimes->{{3.997432633566244*^9, 
  3.997432641281719*^9}},ExpressionUUID->"eb74e709-e9f9-41de-97e2-\
e0e8eb1440a7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"2", "\[UndirectedEdge]", "3"}], ",", 
     RowBox[{"3", "\[UndirectedEdge]", "4"}], ",", 
     RowBox[{"4", "\[UndirectedEdge]", "1"}], ",", 
     RowBox[{"2", "\[UndirectedEdge]", "4"}]}], "}"}]}], ";", 
  RowBox[{"ccGraph", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.997432669808017*^9, 3.997432672462807*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"eca028fe-6180-4699-a2f5-3e58f60837d9"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4}, {
      Null, {{1, 2}, {2, 3}, {3, 4}, {1, 4}, {2, 4}}, {1, 1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[1, 4, 1] -> $CellContext`yy[4], 
         UndirectedEdge[2, 3, 1] -> $CellContext`yy[2], 
         UndirectedEdge[2, 4, 1] -> $CellContext`yy[5], 
         UndirectedEdge[1, 2, 1] -> $CellContext`yy[1], 
         UndirectedEdge[3, 4, 1] -> $CellContext`yy[3]}, 
       VertexLabels -> {
        2 -> $CellContext`xx[2], 4 -> $CellContext`xx[4], 
         1 -> $CellContext`xx[1], 3 -> $CellContext`xx[3]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Arrowheads[0.], 
          ArrowBox[{{1.867535537518732, 0.4340935090459442}, {
           0.933504522189055, 0.}}, 0.02152751344746409]}, InsetBox[
          SubscriptBox["y", "1"], {1.4005200298538933, 0.2170467545229721}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{1.867535537518732, 0.4340935090459442}, {
           0.934906558473912, 0.869570399177328}}, 0.02152751344746409]}, 
         InsetBox[
          SubscriptBox["y", "4"], {1.401221047996322, 0.6518319541116361}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{0.933504522189055, 0.}, {0., 0.43474650277495547`}}, 
           0.02152751344746409]}, InsetBox[
          SubscriptBox["y", "2"], {0.4667522610945275, 0.21737325138747773}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{0.933504522189055, 0.}, {0.934906558473912, 
           0.869570399177328}}, 0.02152751344746409]}, InsetBox[
          SubscriptBox["y", "5"], {0.9342055403314835, 0.434785199588664}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{0., 0.43474650277495547`}, {0.934906558473912, 
           0.869570399177328}}, 0.02152751344746409]}, InsetBox[
          SubscriptBox["y", "3"], {0.467453279236956, 0.6521584509761418}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.867535537518732, 0.4340935090459442}, 
          0.02152751344746409], InsetBox[
          SubscriptBox["x", "1"], 
          Offset[{2, 2}, {1.889063050966196, 0.4556210224934083}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.933504522189055, 0.}, 0.02152751344746409], InsetBox[
          SubscriptBox["x", "2"], 
          Offset[{2, 2}, {0.9550320356365191, 0.02152751344746409}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 0.43474650277495547`}, 0.02152751344746409], InsetBox[
          SubscriptBox["x", "3"], 
          Offset[{2, 2}, {0.02152751344746409, 0.4562740162224196}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.934906558473912, 0.869570399177328}, 0.02152751344746409],
          InsetBox[
          SubscriptBox["x", "4"], 
          Offset[{2, 2}, {0.9564340719213761, 0.8910979126247921}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.997432657167761*^9, 3.997432672946382*^9}, 
   3.998111484001151*^9, 3.998215026350176*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f03ba225-24b9-4d04-bb99-b9244d404dbf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"acnodeOrderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "0", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.997432693249364*^9, 3.9974326989856586`*^9}, {
   3.997432731010902*^9, 3.997432736712831*^9}, {3.997436362738268*^9, 
   3.997436363848119*^9}, {3.998111493962143*^9, 3.998111500175576*^9}, 
   3.998215043413765*^9, {3.9982488131808853`*^9, 
   3.998248843200135*^9}},ExpressionUUID->"e139bf02-c215-4c25-bcf6-\
280c2832816f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"acnodeOrderSymb", "[", "1", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "1", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.998248838543097*^9, 
  3.998248839683078*^9}},ExpressionUUID->"304b31c7-4f08-412e-9f6a-\
1d966d29e505"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"acnodeOrderSymb", "[", "2", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "2", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.998248845663282*^9, 
  3.998248847020789*^9}},ExpressionUUID->"25f5b674-5166-4063-af10-\
146bb08c7c4f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Other examples", "Subsection",
 CellChangeTimes->{{3.99811143476976*^9, 
  3.9981114406804*^9}},ExpressionUUID->"dda47aeb-bf53-4919-9c61-e353d409da90"],

Cell[CellGroupData[{

Cell["Three site graph", "Subsubsection",
 CellChangeTimes->{{3.9945715041052017`*^9, 3.994571505351891*^9}, {
   3.994600700111091*^9, 3.9946007039397583`*^9}, 3.994606603321767*^9, {
   3.994830681354184*^9, 
   3.994830686619158*^9}},ExpressionUUID->"561f7d0a-0b17-4c83-ba3d-\
b0ce2d1ba453"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"2", "\[UndirectedEdge]", "3"}]}], "}"}]}], ";", 
  RowBox[{"ccGraph", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.99457151038143*^9, 3.994571515358608*^9}, 
   3.99460660604467*^9, 3.994830689506722*^9},
 CellLabel->
  "In[175]:=",ExpressionUUID->"a26201f6-6ee8-4770-90e3-17877e7a2ef6"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3}, {Null, {{1, 2}, {2, 3}}, {1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[2, 3, 1] -> $CellContext`yy[2], 
         UndirectedEdge[1, 2, 1] -> $CellContext`yy[1]}, 
       VertexLabels -> {
        2 -> $CellContext`xx[2], 1 -> $CellContext`xx[1], 
         3 -> $CellContext`xx[3]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Arrowheads[0.], 
          ArrowBox[{{0., 3.6739403974420594`*^-16}, {1., 
           2.4492935982947064`*^-16}}, 0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "1"],
           TraditionalForm], {0.5, 3.0616169978683826*^-16}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{1., 2.4492935982947064`*^-16}, {2., 0.}}, 
           0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "2"],
           TraditionalForm], {1.5, 1.2246467991473532*^-16}, ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {DiskBox[{0., 3.6739403974420594`*^-16}, 0.02261146496815286],
          InsetBox[
          FormBox[
           SubscriptBox["x", "1"],
           TraditionalForm], 
          Offset[{2, 2}, {0.02261146496815286, 0.02261146496815323}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1., 2.4492935982947064`*^-16}, 0.02261146496815286], 
         InsetBox[
          FormBox[
           SubscriptBox["x", "2"],
           TraditionalForm], 
          Offset[{2, 2}, {1.0226114649681528, 0.022611464968153108}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {DiskBox[{2., 0.}, 0.02261146496815286], 
         InsetBox[
          FormBox[
           SubscriptBox["x", "3"],
           TraditionalForm], 
          Offset[{2, 2}, {2.022611464968153, 0.02261146496815286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.994571540564383*^9, 3.99458010551269*^9, 3.9945814299442787`*^9, 
   3.994581523095177*^9, 3.994582305468969*^9, 3.994582711975879*^9, 
   3.994585898822406*^9, 3.994585986683803*^9, 3.994589661416121*^9, 
   3.99458986302094*^9, {3.994589916746683*^9, 3.994589943928782*^9}, 
   3.99459007309472*^9, 3.994590357331347*^9, 3.994591813712522*^9, 
   3.994592094108877*^9, 3.9945922532936687`*^9, {3.9945924062578077`*^9, 
   3.994592429051682*^9}, 3.99460029458538*^9, 3.994600665506918*^9, 
   3.994601255782767*^9, 3.994606606477955*^9, 3.994830704297405*^9, 
   3.998248895017763*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"5a43e5d3-2d64-4540-b165-227860083c75"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"threesiteOrderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "0", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.994571520508287*^9, 3.994571535137785*^9}, {
  3.9945716229651403`*^9, 3.9945716247468576`*^9}, {3.9945720852434673`*^9, 
  3.994572088888999*^9}, {3.994600730475312*^9, 3.994600730709784*^9}, {
  3.994830717432225*^9, 3.994830751412497*^9}, {3.998248877205308*^9, 
  3.998248917110661*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"136de317-4cab-4167-917b-f9847b35e470"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"threesiteOrderSymb", "[", "3", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "3", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}], ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.998248924704413*^9, 3.9982489392782993`*^9}, {
  3.9982489834510527`*^9, 3.998249011150611*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"228f00a7-f329-4512-ba24-18ed4c7ab35f"]
}, Closed]],

Cell[CellGroupData[{

Cell["The box", "Subsubsection",
 CellChangeTimes->{{3.9945715041052017`*^9, 3.994571505351891*^9}, {
   3.994600700111091*^9, 3.9946007039397583`*^9}, 
   3.994606603321767*^9},ExpressionUUID->"1ee5afc3-5e3c-470d-b640-\
bd377ccf3ded"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "\[UndirectedEdge]", "2"}], ",", 
     RowBox[{"2", "\[UndirectedEdge]", "3"}], ",", 
     RowBox[{"3", "\[UndirectedEdge]", "4"}], ",", 
     RowBox[{"4", "\[UndirectedEdge]", "1"}]}], "}"}]}], ";", 
  RowBox[{"ccGraph", "[", "g", "]"}]}]], "Input",
 CellChangeTimes->{{3.99457151038143*^9, 3.994571515358608*^9}, 
   3.99460660604467*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"178d2ed5-7282-45e9-9930-4f841b485b90"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4}, {
      Null, {{1, 2}, {2, 3}, {3, 4}, {1, 4}}, {1, 1, 1, 1}}, {
      EdgeLabels -> {
        UndirectedEdge[1, 4, 1] -> $CellContext`yy[4], 
         UndirectedEdge[2, 3, 1] -> $CellContext`yy[2], 
         UndirectedEdge[1, 2, 1] -> $CellContext`yy[1], 
         UndirectedEdge[3, 4, 1] -> $CellContext`yy[3]}, 
       VertexLabels -> {
        2 -> $CellContext`xx[2], 4 -> $CellContext`xx[4], 
         1 -> $CellContext`xx[1], 3 -> $CellContext`xx[3]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], {
         {Arrowheads[0.], 
          ArrowBox[{{-1., 1.0106430996148606`*^-15}, {-7.044813998280222*^-16,
            1.}}, 0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "1"],
           TraditionalForm], {-0.5000000000000003, 0.5000000000000006}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{-1., 1.0106430996148606`*^-15}, {
           6.049014748177263*^-16, -1.}}, 0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "4"],
           TraditionalForm], {-0.4999999999999997, -0.4999999999999995}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{-7.044813998280222*^-16, 1.}, {
           1., -1.133107779529596*^-15}}, 0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "2"],
           TraditionalForm], {0.49999999999999967, 0.49999999999999944}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}, {
         {Arrowheads[0.], 
          ArrowBox[{{1., -1.133107779529596*^-15}, {
           6.049014748177263*^-16, -1.}}, 0.02261146496815286]}, InsetBox[
          FormBox[
           SubscriptBox["y", "3"],
           TraditionalForm], {0.5000000000000003, -0.5000000000000006}, 
          ImageScaled[{0.5, 0.5}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{-1., 1.0106430996148606`*^-15}, 0.02261146496815286], 
         InsetBox[
          FormBox[
           SubscriptBox["x", "1"],
           TraditionalForm], 
          Offset[{2, 2}, {-0.9773885350318472, 0.02261146496815387}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{-7.044813998280222*^-16, 1.}, 0.02261146496815286], InsetBox[
          FormBox[
           SubscriptBox["x", "2"],
           TraditionalForm], 
          Offset[{2, 2}, {0.022611464968152157, 1.0226114649681528}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1., -1.133107779529596*^-15}, 0.02261146496815286], InsetBox[
          FormBox[
           SubscriptBox["x", "3"],
           TraditionalForm], 
          Offset[{2, 2}, {1.0226114649681528, 0.022611464968151727}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{6.049014748177263*^-16, -1.}, 0.02261146496815286], InsetBox[
          FormBox[
           SubscriptBox["x", "4"],
           TraditionalForm], 
          Offset[{2, 2}, {0.022611464968153465, -0.9773885350318472}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.994571540564383*^9, 3.99458010551269*^9, 3.9945814299442787`*^9, 
   3.994581523095177*^9, 3.994582305468969*^9, 3.994582711975879*^9, 
   3.994585898822406*^9, 3.994585986683803*^9, 3.994589661416121*^9, 
   3.99458986302094*^9, {3.994589916746683*^9, 3.994589943928782*^9}, 
   3.99459007309472*^9, 3.994590357331347*^9, 3.994591813712522*^9, 
   3.994592094108877*^9, 3.9945922532936687`*^9, {3.9945924062578077`*^9, 
   3.994592429051682*^9}, 3.99460029458538*^9, 3.994600665506918*^9, 
   3.994601255782767*^9, 3.994606606477955*^9, 3.997363506812895*^9, 
   3.998249068733403*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"461351e9-6b86-48f7-bf2b-4aa6d1c8b318"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"boxOrderSymb", "[", "0", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "0", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.994571520508287*^9, 3.994571535137785*^9}, {
   3.9945716229651403`*^9, 3.9945716247468576`*^9}, {3.9945720852434673`*^9, 
   3.994572088888999*^9}, {3.994600730475312*^9, 3.994600730709784*^9}, {
   3.9982490472457113`*^9, 3.998249064510173*^9}, 
   3.998249103332983*^9},ExpressionUUID->"7b3cc5c2-f8ba-40c6-bed0-\
10fbab683a17"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"boxOrderSymb", "[", "1", "]"}], "=", 
   RowBox[{"generateSymbol", "[", 
    RowBox[{
     RowBox[{"ccIntegrand", "[", "g", "]"}], ",", 
     RowBox[{"ccEndpoints", "[", "g", "]"}], ",", "1", ",", 
     RowBox[{"\"\<Method\>\"", "->", "\"\<Term by term\>\""}], ",", 
     RowBox[{"\"\<Parallelize\>\"", "->", "True"}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9946012338911*^9, 3.994601240360943*^9}, {
  3.9948307061125946`*^9, 3.994830708543923*^9}, {3.998249048990665*^9, 
  3.998249105128459*^9}},ExpressionUUID->"50fdfc91-ca81-4dec-b7ca-\
9e6c85c15b4b"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"cosmological_correlators",
WindowSize->{1512, 857},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6c9beeb8-3551-4daa-bec6-c7ecb689b1af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 268, 4, 98, "Title",ExpressionUUID->"083305ce-c739-4727-bf59-89ff18a68002"],
Cell[693, 21, 458, 9, 53, "Subtitle",ExpressionUUID->"a84bb023-793b-4f17-9666-f3a606e7ab3f"],
Cell[1154, 32, 680, 15, 173, "Text",ExpressionUUID->"fe74c437-1a19-4675-b500-7303c5dbf719"],
Cell[CellGroupData[{
Cell[1859, 51, 227, 4, 69, "Chapter",ExpressionUUID->"3e92515f-1343-4db5-b0a0-99ee88a314a1"],
Cell[CellGroupData[{
Cell[2111, 59, 152, 3, 67, "Section",ExpressionUUID->"bdc9f6be-fcf2-42ff-9cf4-524352eade39"],
Cell[CellGroupData[{
Cell[2288, 66, 143, 3, 54, "Subsection",ExpressionUUID->"8d10ff72-d36e-4afc-9a74-adf3ffabe15a"],
Cell[2434, 71, 9328, 261, 682, "Input",ExpressionUUID->"6c9ffa7e-5ed4-456d-93e8-d813e87207e9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[11811, 338, 211, 4, 53, "Section",ExpressionUUID->"0b711ff8-ecf5-4147-b55c-537a5a6d9432"],
Cell[CellGroupData[{
Cell[12047, 346, 142, 3, 45, "Subsubsection",ExpressionUUID->"c3adc788-9626-41ee-87da-8bb35fd94820"],
Cell[12192, 351, 2698, 73, 115, "Input",ExpressionUUID->"0c9624d8-1abd-4e10-80da-5a0ecbe69dcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14927, 429, 146, 3, 45, "Subsubsection",ExpressionUUID->"42127dee-a3a2-4a4e-a3e1-892c601c6137"],
Cell[15076, 434, 4062, 83, 136, "Input",ExpressionUUID->"b360f579-9130-4aa6-b47a-201c7b163f91"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19175, 522, 149, 3, 45, "Subsubsection",ExpressionUUID->"bc4ad666-fd2e-40a4-a2bc-aa65b3516aaa"],
Cell[19327, 527, 2952, 68, 136, "Input",ExpressionUUID->"75a75983-4ec5-4511-9d3b-14c45482038e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22316, 600, 141, 3, 45, "Subsubsection",ExpressionUUID->"26838039-62ff-444c-9e3f-668e703021d8"],
Cell[22460, 605, 1710, 47, 94, "Input",ExpressionUUID->"e003dcfd-d233-426f-9be7-29ef2ed077ed"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[24219, 658, 177, 3, 53, "Section",ExpressionUUID->"69087096-09b5-4861-9072-76d5c85e4fab"],
Cell[CellGroupData[{
Cell[24421, 665, 285, 4, 45, "Subsubsection",ExpressionUUID->"a1a465fb-5864-42e3-8aac-130168fb7568"],
Cell[24709, 671, 9351, 186, 503, "Input",ExpressionUUID->"b642e1e2-a85a-456f-9a94-3c3fa2ace9d3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34097, 862, 280, 4, 45, "Subsubsection",ExpressionUUID->"5d64a49b-ea64-42af-b851-c0b512944e3f"],
Cell[34380, 868, 8048, 144, 367, "Input",ExpressionUUID->"2c0abb7f-e3bf-4ac2-bc4e-cc3482f49f5d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[42477, 1018, 151, 3, 53, "Section",ExpressionUUID->"8fddc597-2ab0-4ee1-8b62-f107105906cf"],
Cell[CellGroupData[{
Cell[42653, 1025, 188, 3, 54, "Subsection",ExpressionUUID->"0021bec3-3622-45a7-9669-3f4e78fbf144"],
Cell[42844, 1030, 2967, 71, 241, "Input",ExpressionUUID->"10caa88a-10f8-4473-bcb3-22d9be68bd23"],
Cell[45814, 1103, 311, 6, 30, "Input",ExpressionUUID->"b7ebc946-9c7c-48af-b68e-aa8027789896"],
Cell[46128, 1111, 4779, 92, 346, "Input",ExpressionUUID->"2f52e914-e640-430d-acb1-745655eaec10"],
Cell[50910, 1205, 185, 3, 30, "Input",ExpressionUUID->"0554df35-545b-4012-ab8e-a32153c83b0e"],
Cell[51098, 1210, 1801, 39, 94, "Input",ExpressionUUID->"c4f5a94d-7f8c-414c-8a8e-7fd6fd7239f0"],
Cell[52902, 1251, 338, 7, 30, "Input",ExpressionUUID->"a16a281a-1bb9-4159-a0b8-d3a8b8fe39ea"],
Cell[53243, 1260, 2053, 45, 115, "Input",ExpressionUUID->"2746c6af-55ba-44f6-ad2e-bbae9514448d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[55345, 1311, 320, 5, 53, "Section",ExpressionUUID->"1f21e422-025c-467a-ab67-6c9ecd4de980"],
Cell[55668, 1318, 460, 9, 58, "Text",ExpressionUUID->"04f2b37f-d0e2-4792-8ff6-5d241ba50da6"],
Cell[56131, 1329, 10107, 252, 938, "Input",ExpressionUUID->"0c7a968c-df25-454e-9c21-97d50e2ee537"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66287, 1587, 153, 3, 69, "Chapter",ExpressionUUID->"24ca63bf-6058-4ad1-bc8b-d958ecd5a251"],
Cell[CellGroupData[{
Cell[66465, 1594, 255, 4, 67, "Section",ExpressionUUID->"9b48f390-015f-4bd4-930f-ba9944265baf"],
Cell[CellGroupData[{
Cell[66745, 1602, 411, 7, 54, "Subsection",ExpressionUUID->"2f86335b-a0f1-4674-94cf-6a450d9a2349"],
Cell[67159, 1611, 3554, 92, 138, "Input",ExpressionUUID->"2b78edd6-b2b9-4778-9a58-0764099de712"]
}, Closed]],
Cell[CellGroupData[{
Cell[70750, 1708, 307, 5, 38, "Subsection",ExpressionUUID->"c07e8154-32c6-4578-b1ce-2572762ce40f"],
Cell[71060, 1715, 3330, 88, 138, "Input",ExpressionUUID->"0accdf78-7cdd-4526-b709-4aec21153e37"]
}, Closed]],
Cell[CellGroupData[{
Cell[74427, 1808, 360, 6, 38, "Subsection",ExpressionUUID->"be208207-6a21-4580-ac28-c62540967fa3"],
Cell[74790, 1816, 3674, 99, 201, "Input",ExpressionUUID->"a47b612a-3cad-4f3c-bd1e-80efa282f556"]
}, Closed]],
Cell[CellGroupData[{
Cell[78501, 1920, 305, 5, 38, "Subsection",ExpressionUUID->"5954ff4e-3ed1-4aad-9288-c3adc1f3893e"],
Cell[78809, 1927, 2432, 70, 159, "Input",ExpressionUUID->"c6b74427-be0c-44a5-8d3f-c9204d52e3b5"]
}, Closed]],
Cell[CellGroupData[{
Cell[81278, 2002, 329, 6, 38, "Subsection",ExpressionUUID->"160c8beb-6da8-4a25-b3ed-f55367997c33"],
Cell[81610, 2010, 3581, 93, 201, "Input",ExpressionUUID->"ca4569d3-4b7f-4f8a-ba31-1f29ed7b038c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85240, 2109, 223, 4, 67, "Section",ExpressionUUID->"d063d2b7-0a48-430f-b798-4ae7c1f05896"],
Cell[85466, 2115, 655, 11, 58, "Text",ExpressionUUID->"2be0ca92-004e-45cf-a7b1-f742c1459569"],
Cell[86124, 2128, 363, 9, 52, "Input",ExpressionUUID->"a8ed2e43-4cad-43bb-8d5d-38f77413a0a0"],
Cell[CellGroupData[{
Cell[86512, 2141, 178, 3, 54, "Subsection",ExpressionUUID->"56efb02d-5fc7-4001-94e7-a4e284784e6c"],
Cell[CellGroupData[{
Cell[86715, 2148, 221, 4, 45, "Subsubsection",ExpressionUUID->"cc7881fd-6703-4d5c-8082-5bb7d9586791"],
Cell[CellGroupData[{
Cell[86961, 2156, 513, 12, 30, "Input",ExpressionUUID->"8e82ebee-67bf-4be3-bb1f-83149504abe8"],
Cell[87477, 2170, 3116, 70, 140, "Output",ExpressionUUID->"eae24821-9247-4c34-a277-d2ddc8fc5e8f"]
}, Open  ]],
Cell[90608, 2243, 664, 14, 30, "Input",ExpressionUUID->"08fdecb7-ebc7-4dd3-82c5-35bbbe10d33f"],
Cell[91275, 2259, 471, 12, 30, "Input",ExpressionUUID->"a5840f8a-e380-4a93-9cae-b4dd5302e2a9"]
}, Closed]],
Cell[CellGroupData[{
Cell[91783, 2276, 163, 3, 37, "Subsubsection",ExpressionUUID->"eb74e709-e9f9-41de-97e2-e0e8eb1440a7"],
Cell[CellGroupData[{
Cell[91971, 2283, 540, 12, 30, "Input",ExpressionUUID->"eca028fe-6180-4699-a2f5-3e58f60837d9"],
Cell[92514, 2297, 3794, 79, 203, "Output",ExpressionUUID->"f03ba225-24b9-4d04-bb99-b9244d404dbf"]
}, Open  ]],
Cell[96323, 2379, 690, 15, 30, "Input",ExpressionUUID->"e139bf02-c215-4c25-bcf6-280c2832816f"],
Cell[97016, 2396, 467, 12, 30, "Input",ExpressionUUID->"304b31c7-4f08-412e-9f6a-1d966d29e505"],
Cell[97486, 2410, 467, 12, 30, "Input",ExpressionUUID->"25f5b674-5166-4063-af10-146bb08c7c4f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98002, 2428, 157, 2, 54, "Subsection",ExpressionUUID->"dda47aeb-bf53-4919-9c61-e353d409da90"],
Cell[CellGroupData[{
Cell[98184, 2434, 294, 5, 45, "Subsubsection",ExpressionUUID->"561f7d0a-0b17-4c83-ba3d-b0ce2d1ba453"],
Cell[CellGroupData[{
Cell[98503, 2443, 434, 11, 30, "Input",ExpressionUUID->"a26201f6-6ee8-4770-90e3-17877e7a2ef6"],
Cell[98940, 2456, 3009, 67, 48, "Output",ExpressionUUID->"5a43e5d3-2d64-4540-b165-227860083c75"]
}, Open  ]],
Cell[101964, 2526, 741, 16, 30, "Input",ExpressionUUID->"136de317-4cab-4167-917b-f9847b35e470"],
Cell[102708, 2544, 603, 14, 30, "Input",ExpressionUUID->"228f00a7-f329-4512-ba24-18ed4c7ab35f"]
}, Closed]],
Cell[CellGroupData[{
Cell[103348, 2563, 235, 4, 37, "Subsubsection",ExpressionUUID->"1ee5afc3-5e3c-470d-b640-bd377ccf3ded"],
Cell[CellGroupData[{
Cell[103608, 2571, 516, 13, 30, "Input",ExpressionUUID->"178d2ed5-7282-45e9-9930-4f841b485b90"],
Cell[104127, 2586, 4283, 95, 380, "Output",ExpressionUUID->"461351e9-6b86-48f7-bf2b-4aa6d1c8b318"]
}, Open  ]],
Cell[108425, 2684, 691, 15, 30, "Input",ExpressionUUID->"7b3cc5c2-f8ba-40c6-bed0-10fbab683a17"],
Cell[109119, 2701, 616, 14, 30, "Input",ExpressionUUID->"50fdfc91-ca81-4dec-b7ca-9e6c85c15b4b"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


